Two-loop hard thermal loops for any model

Hard thermal loops describe how soft gauge fields are screened and damped in hot plasmas. As such they are used to calculate transport coefficients, Sphaleron rates, equations of state, and particle production. However, most calculations are done using one-loop self-energies. And two-loop contributions can be large. To that end this paper provides vector two-loop self-energies for generic models: Any scalar, fermion, or vector representation; and all possible renormalizable terms. Several examples are given to showcase the results. Two-loop results for higher-point functions are also given.

==> anc/HTLGen.m <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    275955,       6783]
NotebookOptionsPosition[    257587,       6522]
NotebookOutlinePosition[    258099,       6542]
CellTagsIndexPosition[    258056,       6539]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "This", " ", "script", " ", "uses", " ", "DRalgo", " ", "to", " ", 
   "generate", " ", "the", " ", 
   RowBox[{"model", ".", " ", "If"}], " ", "you", " ", "create", " ", "the", 
   " ", "tensors", " ", "by", " ", "hand", " ", "you", " ", "can", " ", 
   "omit", " ", "the", " ", "DRalgo", " ", 
   RowBox[{"part", "."}]}], "*)"}]], "Code",
 CellChangeTimes->{{3.884154373642148*^9, 3.884154419669426*^9}, {
  3.8841606548048267`*^9, 
  3.884160655107162*^9}},ExpressionUUID->"9c931ab3-746b-4041-bce8-\
f6b01a71acc8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadGroupMath", "=", "True"}], ";"}], "\n", 
 RowBox[{"<<", "../DRalgo.m"}]}], "Code",
 CellLabel->"In[1]:=",ExpressionUUID->"205fa71d-0aa2-43e5-860d-11d0fd758aec"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      GraphicsBox[
       TagBox[RasterBox[CompressedData["
1:eJztXflbFUfWzjPzy/fj/AcTRVFEBAWUXTZZRAUXVBA3AqIxQQWM+8IQzWTc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         
         "], {{0, 40.}, {40., 0}}, {0, 255},
         ColorFunction->RGBColor,
         ImageResolution->252.],
        BoxForm`ImageTag[
        "Byte", ColorSpace -> "RGB", Interleaving -> True, Magnification -> 
         Automatic],
        Selectable->False],
       AlignmentPoint->Top,
       DefaultBaseStyle->"ImageGraphics",
       ImageSize->140,
       ImageSizeRaw->{40., 40.},
       PlotRange->{{0, 40.}, {0, 40.}}], 
      TemplateBox[{
        TemplateBox[{
          StyleBox["\"DRDRDRDRDRDRDRDRDRDRDRDRDRDR \"", {
            GrayLevel[0.3]}, StripOnInput -> False], 
          StyleBox["\"DRalgo\"", {
            GrayLevel[0.3]}, StripOnInput -> False], 
          StyleBox["\" DRDRDRDRDRDRDRDRDRDRDRDRDRDRD\"", {
            GrayLevel[0.3]}, StripOnInput -> False]}, "RowDefault"], 
        TemplateBox[{
          StyleBox["\"Version: \"", {
            GrayLevel[0.3]}, StripOnInput -> False], 
          StyleBox["\"1.02 beta (16-05-2022)\"", {
            GrayLevel[0.3]}, StripOnInput -> False]}, "RowDefault"], 
        TemplateBox[{
          StyleBox["\"Authors: \"", {
            GrayLevel[0.3]}, StripOnInput -> False], 
          StyleBox[
          "\"Andreas Ekstedt, Philipp Schicho, Tuomas V.I. Tenkanen\"", {
            GrayLevel[0.3]}, StripOnInput -> False]}, "RowDefault"], 
        TemplateBox[{
          StyleBox["\"Reference: \"", {
            GrayLevel[0.3]}, StripOnInput -> False], 
          StyleBox["\"2205.08815 [hep-ph]\"", {
            GrayLevel[0.3]}, StripOnInput -> False]}, "RowDefault"], 
        TemplateBox[{
          StyleBox["\"Repository link: \"", {
            GrayLevel[0.3]}, StripOnInput -> False], 
          TemplateBox[{
            
            PaneSelectorBox[{
             False -> StyleBox["\"github.com/DR-algo/DRalgo\"", {
                 GrayLevel[0.3]}, StripOnInput -> False], True -> 
              StyleBox[
               "\"github.com/DR-algo/DRalgo\"", Bold, StripOnInput -> False]}, 
             Dynamic[
              CurrentValue["MouseOver"]], ImageSize -> Automatic, 
             FrameMargins -> 0], "https://github.com/DR-algo/DRalgo"}, 
           "HyperlinkURL"]}, "RowDefault"], 
        StyleBox[
        "\"DRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRDRD\"\
", {
          GrayLevel[0.3]}, StripOnInput -> False]},
       "Row",
       BaseStyle->(FontFamily -> "Consolas"),
       DisplayFunction->(RowBox[{
          TemplateSlotSequence[1, "\n"]}]& ),
       InterpretationFunction->(RowBox[{"Row", "[", 
          RowBox[{
            RowBox[{"{", 
              TemplateSlotSequence[1, ","], "}"}], ",", "\"\\n\"", ",", 
            RowBox[{"BaseStyle", "\[Rule]", 
              RowBox[{"FontFamily", "\[Rule]", "\"Consolas\""}]}]}], "]"}]& )]}
    },
    AutoDelete->False,
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Print",
 CellChangeTimes->{3.884153273045939*^9, 3.884153403362743*^9, 
  3.8841541737206297`*^9, 3.884159923109482*^9, 3.884951489822352*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b923ac46-3ecc-4187-9644-69aab3c458ae"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      TemplateBox[{
        PaneSelectorBox[{False -> GraphicsBox[
            TagBox[
             RasterBox[CompressedData["
1:eJzt3Ve3LMlx9ncuSRe61FfQt3hvdanbV0sfAFgEQAIkSAJDgiTovbegA733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              "], {{0, 190.}, {200., 0}}, {0, 255}, 
              ColorFunction -> RGBColor], 
             BoxForm`ImageTag[
             "Byte", ColorSpace -> "RGB", Interleaving -> True, Magnification -> 
              Automatic], Selectable -> False], DefaultBaseStyle -> 
            "ImageGraphics", ImageSizeRaw -> {200., 190.}, 
            PlotRange -> {{0, 200.}, {0, 190.}}, ImageSize -> 140], True -> 
          GraphicsBox[
            TagBox[
             RasterBox[CompressedData["
1:eJzsvYlvU9fW93/Vy1CSMGTAiZPYTuzYmQMJpXB5gEcUgYqKQPTHIOAV4kU8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              
              "], {{0, 190.}, {200., 0}}, {0, 255}, ColorFunction -> 
              RGBColor], 
             BoxForm`ImageTag[
             "Byte", ColorSpace -> "RGB", Interleaving -> True, Magnification -> 
              Automatic], Selectable -> False], DefaultBaseStyle -> 
            "ImageGraphics", ImageSizeRaw -> {200., 190.}, 
            PlotRange -> {{0, 200.}, {0, 190.}}, ImageSize -> 140]}, 
         Dynamic[
          CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
         0], "paclet:GroupMath/tutorial/GroupMathDoc"},
       "HyperlinkPaclet"], 
      TemplateBox[{
        TemplateBox[{
          StyleBox["\"XXXXXXXXXXXXXXXXXXXXXXXXXXX \"", {
            GrayLevel[0.5]}, StripOnInput -> False], 
          StyleBox["\"GroupMath\"", {
            GrayLevel[0.5]}, StripOnInput -> False], 
          StyleBox["\" XXXXXXXXXXXXXXXXXXXXXXXXXX\"", {
            GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
        TemplateBox[{
          StyleBox["\"Version: \"", {
            GrayLevel[0.5]}, StripOnInput -> False], 
          StyleBox["\"1.1.2 (6/May/2020)\"", {
            GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
        TemplateBox[{
          StyleBox["\"Author: \"", {
            GrayLevel[0.5]}, StripOnInput -> False], 
          StyleBox["\"Renato Fonseca\"", {
            GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
        TemplateBox[{
          StyleBox["\"Reference: \"", {
            GrayLevel[0.5]}, StripOnInput -> False], 
          StyleBox["\"2011.01764 [hep-th]\"", {
            GrayLevel[0.5]}, StripOnInput -> False]}, "RowDefault"], 
        TemplateBox[{
          StyleBox["\"Website: \"", {
            GrayLevel[0.5]}, StripOnInput -> False], 
          TemplateBox[{
            
            PaneSelectorBox[{
             False -> StyleBox["\"renatofonseca.net/groupmath\"", {
                 GrayLevel[0.5]}, StripOnInput -> False], True -> 
              StyleBox["\"renatofonseca.net/groupmath\"", {
                 RGBColor[0., 0., 0.5], Bold}, StripOnInput -> False]}, 
             Dynamic[
              CurrentValue["MouseOver"]], ImageSize -> Automatic, 
             FrameMargins -> 0], "http://renatofonseca.net/groupmath"}, 
           "HyperlinkURL"]}, "RowDefault"], 
        TemplateBox[{
          StyleBox["\"Built-in documentation: \"", {
            GrayLevel[0.5]}, StripOnInput -> False], 
          TemplateBox[{
            PaneSelectorBox[{False -> StyleBox["\"here\"", {
                 GrayLevel[0.5], Bold, Underlined}, StripOnInput -> False], 
              True -> StyleBox["\"here\"", {
                 RGBColor[0., 0., 0.5], Bold, Underlined}, StripOnInput -> 
                False]}, 
             Dynamic[
              CurrentValue["MouseOver"]], ImageSize -> Automatic, 
             FrameMargins -> 0], "paclet:GroupMath/tutorial/GroupMathDoc"}, 
           "HyperlinkPaclet"], "\"\""}, "RowDefault"], 
        StyleBox[
        "\"XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX\"\
", {
          GrayLevel[0.5]}, StripOnInput -> False]},
       "Row",
       BaseStyle->(FontFamily -> "Consolas"),
       DisplayFunction->(RowBox[{
          TemplateSlotSequence[1, "\n"]}]& ),
       InterpretationFunction->(RowBox[{"Row", "[", 
          RowBox[{
            RowBox[{"{", 
              TemplateSlotSequence[1, ","], "}"}], ",", "\"\\n\"", ",", 
            RowBox[{"BaseStyle", "\[Rule]", 
              RowBox[{"FontFamily", "\[Rule]", "\"Consolas\""}]}]}], "]"}]& )]}
    },
    AutoDelete->False,
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Print",
 CellChangeTimes->{3.884153273045939*^9, 3.884153403362743*^9, 
  3.8841541737206297`*^9, 3.884159923109482*^9, 3.884951490276228*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2bd84c9a-a476-4361-a8ee-2dc5cc678e58"],

Cell[BoxData[
 FormBox["\<\"GroupMath is an independent package, and is not part of \
DRalgo\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.884153273045939*^9, 3.884153403362743*^9, 
  3.8841541737206297`*^9, 3.884159923109482*^9, 3.884951493461136*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8fb2110e-1a46-43ca-8771-193430003b21"],

Cell[BoxData[
 FormBox["\<\"Please Cite GroupMath: Comput.Phys.Commun. 267 (2021) 108085 \
\[Bullet] e-Print: 2011.01764 [hep-th]\\n\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.884153273045939*^9, 3.884153403362743*^9, 
  3.8841541737206297`*^9, 3.884159923109482*^9, 3.8849514934636993`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"245ef606-cb22-4a33-b8d0-0f62b9097ea6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "script", " ", "gives", " ", "the", " ", "result", " ", "in", 
     " ", "a", " ", "matrix", " ", 
     RowBox[{"form", ":", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalPi]", "ab"], ".", " ", "Where"}], " ", 
       "a"}]}]}], ",", 
    RowBox[{
    "b", " ", "range", " ", "over", " ", "the", " ", "gauge", " ", 
     "group"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "So", " ", "for", " ", "the", " ", "Standard", " ", "model", " ", "a"}],
       "=", "1"}], ",", 
     RowBox[{
      RowBox[{"..", "8", " ", "corresponds", " ", "to", " ", "gluons"}], ";", 
      " ", 
      RowBox[{"a", "=", "9"}]}], ",", 
     RowBox[{
     "..", "11", " ", "to", " ", "Weak", " ", "bosons", " ", "etc", "*"}]}], 
    "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.884162678791953*^9, 3.884162731852108*^9}, {
  3.884952389248472*^9, 
  3.884952390183209*^9}},ExpressionUUID->"e3bf004c-3832-4c1e-a411-\
82537a14cffe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "\[CapitalPi]Tot", " ", "Gives", " ", "the", " ", "Debye", " ", "mass"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "\[CapitalPi]TotLorentz", " ", "gives", " ", "the", " ", "full", " ", 
    "Lorentz", " ", "structure", " ", "in", " ", "terms", " ", "of", " ", 
    "\[CapitalPi]1", " ", "and", " ", "\[CapitalPi]2", " ", "which", " ", 
    "are", " ", "defined", " ", "in", " ", "the", " ", "paper"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "\[CapitalPi]L", " ", "and", " ", "\[CapitalPi]T", " ", "give", " ", 
     "the", " ", "longitudinal", " ", "and", " ", "transverse", " ", "part", 
     " ", "of", " ", "the", " ", "self"}], "-", 
    RowBox[{"energy", " ", "respectively"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.884952452663834*^9, 
  3.884952527479334*^9}},ExpressionUUID->"ab47cfb9-f371-4b67-862a-\
32949878e81b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"L", "[", "K", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "k"}], ")"}]}], "Log", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "0"], "+", "k", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["0", "+"]}]}], 
     RowBox[{
      SuperscriptBox["k", "0"], "-", "k", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["0", "+"]}]}]]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.884952716186288*^9, 
  3.8849527867479687`*^9}},ExpressionUUID->"3939b082-01fb-4613-a62b-\
c52f3f2580bd"],

Cell[CellGroupData[{

Cell["Standard Model", "Title",
 CellChangeTimes->{{3.884154235955221*^9, 3.884154257233832*^9}, {
  3.88415991342163*^9, 
  3.884159915182527*^9}},ExpressionUUID->"a93f6e42-a175-4c04-ac06-\
2b40cb2e0a4b"],

Cell[CellGroupData[{

Cell["Model", "Section",
 CellChangeTimes->{{3.884153285817127*^9, 3.884153288298812*^9}, 
   3.884154235117393*^9},ExpressionUUID->"9de7009c-361b-444e-a09c-\
09a56e6a22eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Group", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<SU3\>\"", ",", "\"\<SU2\>\"", ",", "\"\<U1\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"RepAdjoint", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"HiggsDoublet", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", "\"\<C\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"RepScalar", "=", 
   RowBox[{"{", "HiggsDoublet", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CouplingName", "=", 
   RowBox[{"{", 
    RowBox[{"gs", ",", "gw", ",", "gY"}], "}"}]}], ";"}]}], "Code",
 CellLabel->
  "In[135]:=",ExpressionUUID->"589c1abd-956a-4be1-b0d6-b34f1f7eb18d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rep1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"1", "/", "6"}]}], "}"}], ",", "\"\<L\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Rep2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"2", "/", "3"}]}], "}"}], ",", "\"\<R\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Rep3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", "\"\<R\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Rep4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", "\"\<L\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Rep5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", "\"\<R\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"RepFermion1Gen", "=", 
   RowBox[{"{", 
    RowBox[{"Rep1", ",", "Rep2", ",", "Rep3", ",", "Rep4", ",", "Rep5"}], 
    "}"}]}], ";"}]}], "Code",
 CellLabel->
  "In[140]:=",ExpressionUUID->"8b35e83b-2ec7-476a-819d-1860d8f83752"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RepFermion3Gen", "=", 
   RowBox[{
    RowBox[{"{", "RepFermion1Gen", "}"}], "//", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"#", ",", "1"}], "]"}], "&"}]}]}], ";"}]], "Code",
 CellLabel->
  "In[146]:=",ExpressionUUID->"e89f0228-0dc3-4954-8f30-5d7c718b174c"],

Cell["\<\
The input for the gauge interactions toDRalgo are then given by\
\>", "Text",ExpressionUUID->"33d9547b-c265-44fe-8ac4-d24375da3806"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "gvvv", ",", "gvff", ",", "gvss", ",", "\[Lambda]1", ",", "\[Lambda]3", 
     ",", "\[Lambda]4", ",", "\[Mu]ij", ",", "\[Mu]IJ", ",", "\[Mu]IJC", ",", 
     "Ysff", ",", "YsffC"}], "}"}], "=", 
   RowBox[{"AllocateTensors", "[", 
    RowBox[{
    "Group", ",", "RepAdjoint", ",", "CouplingName", ",", "RepFermion3Gen", 
     ",", "RepScalar"}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[147]:=",ExpressionUUID->"1634c69e-218c-4914-8af1-65077158bb43"],

Cell["The first element is the vector self - interaction matrix :", "Text",ExpressionUUID->"58177ead-d704-4d21-830c-4abdf90ffb64"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"InputInv", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MassTerm1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CreateInvariant", "[", 
       RowBox[{"Group", ",", "RepScalar", ",", "InputInv"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}], "//", 
    "FullSimplify"}]}], ";"}]}], "Code",
 CellLabel->
  "In[148]:=",ExpressionUUID->"3dfa2986-b969-483d-81a1-4a1883dfa73b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VMass", "=", 
   RowBox[{"m2", "*", "MassTerm1"}]}], ";"}]], "Code",
 CellLabel->
  "In[150]:=",ExpressionUUID->"651c9716-22d2-4671-9b69-faa4f7007236"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]ij", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"GradMass", "[", "VMass", "]"}], "//", "Simplify"}], "//", 
    "SparseArray"}]}], ";"}]], "Code",
 CellLabel->
  "In[151]:=",ExpressionUUID->"8fe0394f-4241-4188-b252-08f8beeb63c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QuarticTerm1", "=", 
   RowBox[{"MassTerm1", "^", "2"}]}], ";"}]], "Code",
 CellLabel->
  "In[152]:=",ExpressionUUID->"f552db19-17e7-4663-a310-5ddb31a0b352"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VQuartic", "=", 
   RowBox[{"\[Lambda]1H", "*", "QuarticTerm1"}]}], ";"}]], "Code",
 CellLabel->
  "In[153]:=",ExpressionUUID->"8cdcddbb-b461-4c45-ad71-cc1fbba4c33c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]4", "=", 
   RowBox[{"GradQuartic", "[", "VQuartic", "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[154]:=",ExpressionUUID->"d0568739-32a8-49b5-8d97-4d8d5f2175af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"InputInv", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"False", ",", "False", ",", "True"}], "}"}]}], "}"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"YukawaDoublet", "=", 
   RowBox[{
    RowBox[{"CreateInvariantYukawa", "[", 
     RowBox[{
     "Group", ",", "RepScalar", ",", "RepFermion3Gen", ",", "InputInv"}], 
     "]"}], "//", "Simplify"}]}], ";"}]}], "Code",
 CellLabel->
  "In[155]:=",ExpressionUUID->"d263e0bc-9b98-4fbd-ae3a-798c8161ca44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ysff", "=", 
   RowBox[{"-", 
    RowBox[{"GradYukawa", "[", 
     RowBox[{"yt", "*", 
      RowBox[{"YukawaDoublet", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], ";"}]], "Code",
 CellLabel->
  "In[157]:=",ExpressionUUID->"4e035d72-bb8f-4195-a22c-885fa54390f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YsffC", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", "Ysff", "]"}], "//", "Normal"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{"yt", ">", "0"}], "}"}]}]}], "]"}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[158]:=",ExpressionUUID->"53681b27-f41a-4044-bff8-46ee3a6a4634"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "nF", "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Provides", " ", "nF", " ", "Fermion", " ", 
     RowBox[{"families", ".", " ", "Set"}], " ", "nF"}], "=", 
    RowBox[{
    "1", " ", "if", " ", "only", " ", "1", " ", "family", " ", "is", " ", 
     "required"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.884153052612198*^9, 3.884153053831243*^9}, {
  3.884153111418644*^9, 3.884153114668366*^9}, {3.884153300757909*^9, 
  3.8841533310090723`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"38189f04-f1f5-463f-a759-c2fe0363e5d2"],

Cell[CellGroupData[{

Cell["Group factors", "Subsection",
 CellChangeTimes->{{3.8841527897902527`*^9, 
  3.884152793880806*^9}},ExpressionUUID->"cf136263-e3c0-47de-9eb6-\
cf1bde3ef0fd"],

Cell[CellGroupData[{

Cell["\<\
Help tensors
\
\>", "Subtitle",
 CellChangeTimes->{{3.884153405754736*^9, 
  3.884153414741302*^9}},ExpressionUUID->"d8b336e4-afc4-4254-8798-\
f306888dbfe5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TrSS", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvss"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvss"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrFF", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvff"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvff"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrVV", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvvv"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvvv"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gabij", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"a", ".", "b"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvss"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvss"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gabcd", "=", " ", 
   RowBox[{
    RowBox[{"gvvv", ".", "gvvv"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GabIJ", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"a", ".", "b"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvff"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvff"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.884153418025187*^9, 3.884153495517785*^9}, {
  3.884153808531309*^9, 3.884153834603385*^9}, {3.88415389529963*^9, 
  3.884153905156496*^9}, {3.884154124862702*^9, 3.884154126378703*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"1a1573e1-9abe-498c-9a4b-fe7ed6979e53"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GroupFacVVVV", "=", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "]"}], ".", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacm2", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", "\[Mu]ij", "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GroupTheoryFac\[Lambda]", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{"\[Lambda]4", ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrSSTrSS", "=", 
   RowBox[{"TrSS", ".", "TrSS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacSSSS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"c", ".", "d", ".", "a", ".", "a"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "gvss"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "gvss"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "gvss"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacVVTrSS", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", "TrSS", "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabcd", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrVVTrSS", "=", 
   RowBox[{
    RowBox[{"TrSS", ".", "TrVV"}], "+", 
    RowBox[{"TrVV", ".", "TrSS"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacVVTrFF", "=", 
   RowBox[{"nF", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", "TrFF", "]"}], ".", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrVVTrFF", "=", 
   RowBox[{"nF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"TrFF", ".", "TrVV"}], "+", 
      RowBox[{"TrVV", ".", "TrFF"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacFFFF", "=", 
   RowBox[{
    RowBox[{"nF", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{"a", ".", "a", ".", "c", ".", "d"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "gvff"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "gvff"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "gvff"}], "}"}]}], "]"}]}], "//", "SparseArray"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupFacTrSSTrFF", "=", 
   RowBox[{"nF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"TrSS", ".", "TrFF"}], "+", 
      RowBox[{"TrFF", ".", "TrSS"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrFFTrFF", "=", 
   RowBox[{
    SuperscriptBox["nF", "2"], 
    RowBox[{"TrFF", ".", "TrFF"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryYuk1", "=", " ", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Ysff", ",", "YsffC"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}]}], "}"}]}], "]"}], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"GabIJ", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GroupTheoryYuk2", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"a", ".", "b"}], "+", 
          RowBox[{"b", ".", "a"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "Ysff"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "YsffC"}], "}"}]}], "]"}], "//", "SparseArray"}], 
     "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.884151243514159*^9, 3.884151347703127*^9}, {
  3.884152205169096*^9, 3.884152404728834*^9}, {3.884152448615581*^9, 
  3.884152464171506*^9}, {3.884152751275298*^9, 3.884152759421536*^9}, {
  3.88415306081553*^9, 3.884153074996114*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"bc9c2ed6-3905-47ed-963f-5d8242a363c6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Debye mass", "Subsection",
 CellChangeTimes->{{3.8841528069275208`*^9, 3.8841528113443604`*^9}, 
   3.8841594613667107`*^9},ExpressionUUID->"31a8c327-d541-429c-86a8-\
2525c4fb0896"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]V", "=", 
   RowBox[{"GroupFacVVVV", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", "  ", 
       SuperscriptBox["T", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}], "+", 
          "EulerGamma", "-", 
          RowBox[{"1", "/", "22"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["T", "2"], "/", 
       RowBox[{"(", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8841535201086807`*^9, 3.884153553196568*^9}, 
   3.8841536493722563`*^9},
 CellLabel->
  "In[180]:=",ExpressionUUID->"860625d5-1365-497f-9c3d-83f6f4011050"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]S", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "GroupTheoryFac\[Lambda]"}], " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", 
    RowBox[{"GroupTheoryFacm2", "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
    RowBox[{"GroupTheoryFacTrSSTrSS", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", 
           RowBox[{"4", " ", "\[Pi]"}]], "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "+", "1"}], 
        ")"}]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "+", " ", 
    RowBox[{"GroupTheoryFacSSSS", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], " ", "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], " ", "GroupTheoryFacVVTrSS"}], "-", 
    RowBox[{"GroupTheoryFacVVTrSS", " ", 
     SuperscriptBox["T", "2"], 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"8", " ", "EulerGamma"}], "-", "3", "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrSS"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8841517906271143`*^9, 3.8841518219191437`*^9}, 
   3.884151864765464*^9, {3.884151919604908*^9, 3.884151963976432*^9}, {
   3.884152261114313*^9, 3.884152352945628*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"a207b9db-f5f6-4155-b3ce-dade6bc67c41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]F", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacVVTrFF"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "-", "1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrFFTrFF"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "+", "3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrFF"}], "-", "  ", 
    RowBox[{"GroupTheoryFacFFFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", " ", 
    RowBox[{"GroupTheoryFacVVTrFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415196507195*^9, 3.8841520706474457`*^9}, {
   3.884152110707662*^9, 3.884152111266741*^9}, {3.884152371739277*^9, 
   3.884152390799963*^9}, 3.884152438193534*^9, {3.884152665866901*^9, 
   3.88415267994258*^9}, {3.884152722212529*^9, 3.884152725560343*^9}, 
   3.884152767705307*^9},
 CellLabel->
  "In[182]:=",ExpressionUUID->"28ed1017-0316-4eaf-8fb6-e8b00cd18f6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]SF", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "EulerGamma"}], "-", "1", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupFacTrSSTrFF"}], "-", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
     SuperscriptBox["T", "2"], " ", "GroupTheoryYuk1"}], "-", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "GroupTheoryYuk2"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.884152117437351*^9, 3.884152145464591*^9}, 
   3.8841524576328382`*^9},
 CellLabel->
  "In[183]:=",ExpressionUUID->"9a80148e-bb83-47ee-baf6-5673817f5abe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]Tot", "=", 
   RowBox[{
   "\[CapitalPi]V", "+", "\[CapitalPi]S", "+", "\[CapitalPi]F", "+", 
    "\[CapitalPi]SF"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884151688081574*^9, 3.884151692798443*^9}, {
  3.88415215313652*^9, 3.8841521650814857`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"dd1ff000-b1a2-4f87-b1a7-8bebc2b52b71"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[CapitalPi]Tot", ";"}]], "Input",
 CellChangeTimes->{
  3.8841542228724203`*^9, {3.884951501132984*^9, 3.884951509157422*^9}, {
   3.884951568474347*^9, 3.884951598642075*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"c04ddba7-e6e2-47a0-ba6c-f13c23f409b4"],

Cell[CellGroupData[{

Cell["Lorentz Structure", "Subsection",
 CellChangeTimes->{{3.8841528069275208`*^9, 3.8841528113443604`*^9}, {
  3.8841594613667107`*^9, 
  3.8841594720425653`*^9}},ExpressionUUID->"8eea5347-7d59-4c3f-9515-\
22d8630223d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]V", "=", 
   RowBox[{"GroupFacVVVV", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", "  ", 
       SuperscriptBox["T", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}], "+", 
          "EulerGamma", "-", 
          RowBox[{"1", "/", "22"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "\[CapitalPi]1"}], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["T", "2"], "/", 
        RowBox[{"(", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], " ", "\[CapitalPi]2"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8841535201086807`*^9, 3.884153553196568*^9}, 
   3.8841536493722563`*^9, {3.884159478862587*^9, 3.8841594846170464`*^9}, 
   3.884159569329894*^9},
 CellLabel->
  "In[186]:=",ExpressionUUID->"dad3921a-a38d-41a8-b00f-77d338867b28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]S", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFac\[Lambda]", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{"\[CapitalPi]2", " ", 
     RowBox[{"GroupTheoryFacm2", "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", 
    RowBox[{"\[CapitalPi]1", " ", "GroupTheoryFacTrSSTrSS", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", 
           RowBox[{"4", " ", "\[Pi]"}]], "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "+", "1"}], 
        ")"}]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    RowBox[{"\[CapitalPi]2", "  ", "GroupTheoryFacSSSS", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], " ", "-", 
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], " ", "GroupTheoryFacVVTrSS"}], "+", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacVVTrSS", " ", 
     SuperscriptBox["T", "2"], 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"8", " ", "EulerGamma"}], "-", "3", "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrSS"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8841517906271143`*^9, 3.8841518219191437`*^9}, 
   3.884151864765464*^9, {3.884151919604908*^9, 3.884151963976432*^9}, {
   3.884152261114313*^9, 3.884152352945628*^9}, {3.8841594897487707`*^9, 
   3.884159567132635*^9}, {3.884159640455422*^9, 3.884159641726512*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"a29f7d65-248c-4a61-ba7e-7d1d8e5c122a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]F", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacVVTrFF"}], "-", 
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "-", "1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrFFTrFF"}], "-", 
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "+", "3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrFF"}], "+", "  ", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacFFFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", " ", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacVVTrFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415196507195*^9, 3.8841520706474457`*^9}, {
   3.884152110707662*^9, 3.884152111266741*^9}, {3.884152371739277*^9, 
   3.884152390799963*^9}, 3.884152438193534*^9, {3.884152665866901*^9, 
   3.88415267994258*^9}, {3.884152722212529*^9, 3.884152725560343*^9}, 
   3.884152767705307*^9, {3.88415950921109*^9, 3.884159548290618*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"1e5f49de-d97f-4a01-afc9-14700c93476d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]SF", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "EulerGamma"}], "-", "1", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupFacTrSSTrFF"}], "+", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
     SuperscriptBox["T", "2"], " ", "\[CapitalPi]2", " ", "GroupTheoryYuk1"}],
     "+", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "\[CapitalPi]2", " ", 
     "GroupTheoryYuk2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884152117437351*^9, 3.884152145464591*^9}, 
   3.8841524576328382`*^9, {3.884159512754457*^9, 3.8841595440652313`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"3b5e9e74-72d7-4937-ac61-52adbf8ed28c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]TotLorentz", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
     "\[CapitalPi]V", "+", "\[CapitalPi]S", "+", "\[CapitalPi]F", "+", 
      "\[CapitalPi]SF"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884151688081574*^9, 3.884151692798443*^9}, {
  3.88415215313652*^9, 3.8841521650814857`*^9}, {3.884159575184338*^9, 
  3.8841595766799097`*^9}, {3.884951644657878*^9, 3.884951648465062*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"bd803df4-d0fc-4758-8ce6-35ae096b9df2"]
}, Closed]],

Cell[BoxData[
 RowBox[{"\[CapitalPi]TotLorentz", ";"}]], "Input",
 CellChangeTimes->{3.884159678688925*^9},
 CellLabel->
  "In[191]:=",ExpressionUUID->"d9edb520-ca31-4cfa-a946-ae2f9081ee70"],

Cell[CellGroupData[{

Cell["Longitudinal/Transverse self - energies", "Subsection",
 CellChangeTimes->{{3.884159680901588*^9, 3.884159692329012*^9}, {
  3.884952413540991*^9, 
  3.884952418852002*^9}},ExpressionUUID->"5979500f-61a4-41b0-a3c5-\
36da2c8f128d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]00", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]TotLorentz", "/.", " ", 
     RowBox[{"\[CapitalPi]1", "->", 
      RowBox[{"1", "-", 
       RowBox[{"k0", " ", 
        RowBox[{"L", "[", "k", "]"}]}]}]}]}], "/.", " ", 
    RowBox[{"\[CapitalPi]2", "->", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{
       SuperscriptBox["k0", "2"], "/", 
       SuperscriptBox["K", "2"]}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415969548825*^9, 3.8841597010309477`*^9}, {
  3.884159732007154*^9, 3.88415978029904*^9}, {3.8841598148933897`*^9, 
  3.8841598213458223`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"0c92477d-afa3-40c0-a7c1-695e2ba378a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]\[Mu]\[Mu]", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]TotLorentz", "/.", " ", 
     RowBox[{"\[CapitalPi]1", "->", 
      RowBox[{"-", "1"}]}]}], "/.", 
    RowBox[{"\[CapitalPi]2", "->", 
     RowBox[{"1", "+", " ", 
      RowBox[{"2", " ", "k0", " ", 
       RowBox[{"L", "[", "k", "]"}]}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884159783432831*^9, 3.884159806041473*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"327e1779-2a63-4f53-a101-9d4144a4ef8d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]L", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["K", "2"]}], "/", 
     SuperscriptBox["k", "2"]}], " ", "\[CapitalPi]00"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]T", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"3", "-", "1"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"\[CapitalPi]\[Mu]\[Mu]", "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["K", "2"], "/", 
        SuperscriptBox["k", "2"]}], " ", "\[CapitalPi]00"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8841598240445423`*^9, 3.884159865759512*^9}, {
  3.884951844333126*^9, 3.884951846455813*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"bddbb7ce-79e6-4d76-971e-14306a8cd549"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"\[CapitalPi]L", ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]T", ";"}]}], "Input",
 CellChangeTimes->{{3.884159870095138*^9, 3.8841598876116657`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"2c1f27cf-4b08-4d77-b928-a102ee40918e"]
}, Closed]],

Cell[CellGroupData[{

Cell["QCD - Only fermions", "Title",
 CellChangeTimes->{{3.884154235955221*^9, 3.884154257233832*^9}, {
   3.884160798973987*^9, 3.884160799419969*^9}, {3.884161076201455*^9, 
   3.884161079323779*^9}, 
   3.884161349747637*^9},ExpressionUUID->"80f58fa3-f7e1-46ca-b4c2-\
0487b90ee4c6"],

Cell[CellGroupData[{

Cell["Model", "Section",ExpressionUUID->"e03cd4fe-96e6-4d8a-ad84-76cff7cb4397"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Group", "=", 
   RowBox[{"{", "\"\<SU3\>\"", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CouplingName", "=", 
   RowBox[{"{", "gs", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RepAdjoint", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Higgs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", "\"\<C\>\""}], "}"}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Y\[Phi]", " ", "=", " ", "1"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"RepScalar", "=", 
   RowBox[{"{", "Higgs", "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{
  3.8841609669444513`*^9, {3.884161354930502*^9, 3.884161392876837*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"2331c021-b38b-4e86-8851-668cae32673f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FermionL", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", "\"\<L\>\""}], "}"}]}], 
   ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FermionR", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", "\"\<R\>\""}], "}"}]}], 
   ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{"RepFermion", "=", 
   RowBox[{"{", 
    RowBox[{"FermionL", ",", "FermionR"}], "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.884161363191537*^9, 3.8841613860249853`*^9}},
 CellLabel->
  "In[380]:=",ExpressionUUID->"0e15d8d2-5978-4cd1-8898-8ae620f73c5d"],

Cell["The first element is the vector self-interaction matrix:", "Text",ExpressionUUID->"a81f20a8-1aa3-460a-9abe-380bb04bf7ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "gvvv", ",", "gvff", ",", "gvss", ",", "\[Lambda]1", ",", "\[Lambda]3", 
     ",", "\[Lambda]4", ",", "\[Mu]ij", ",", "\[Mu]IJC", ",", "\[Mu]IJ", ",", 
     "Ysff", ",", "YsffC"}], "}"}], "=", 
   RowBox[{"AllocateTensors", "[", 
    RowBox[{
    "Group", ",", "RepAdjoint", ",", "CouplingName", ",", "RepFermion", ",", 
     "RepScalar"}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[383]:=",ExpressionUUID->"c7d36152-36a2-4ba6-a25b-2c65eb1fc6ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "nF", "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Provides", " ", "nF", " ", "Fermion", " ", 
     RowBox[{"families", ".", " ", "Set"}], " ", "nF"}], "=", 
    RowBox[{
    "1", " ", "if", " ", "only", " ", "1", " ", "family", " ", "is", " ", 
     "required"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.884153052612198*^9, 3.884153053831243*^9}, {
  3.884153111418644*^9, 3.884153114668366*^9}, {3.884153300757909*^9, 
  3.8841533310090723`*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"f5750b76-8ac6-4c53-98e8-382086128762"]
}, Closed]],

Cell[CellGroupData[{

Cell["Group factors", "Subsection",
 CellChangeTimes->{{3.8841527897902527`*^9, 
  3.884152793880806*^9}},ExpressionUUID->"71075f26-a7f9-496e-9cd0-\
ee725b26bafd"],

Cell[CellGroupData[{

Cell["\<\
Help tensors
\
\>", "Subtitle",
 CellChangeTimes->{{3.884153405754736*^9, 
  3.884153414741302*^9}},ExpressionUUID->"d7ff9c74-09ba-4d74-8209-\
86d1acfd0092"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TrSS", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvss"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvss"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrFF", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvff"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvff"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrVV", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvvv"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvvv"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gabij", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"a", ".", "b"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvss"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvss"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gabcd", "=", " ", 
   RowBox[{
    RowBox[{"gvvv", ".", "gvvv"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GabIJ", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"a", ".", "b"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvff"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvff"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.884153418025187*^9, 3.884153495517785*^9}, {
  3.884153808531309*^9, 3.884153834603385*^9}, {3.88415389529963*^9, 
  3.884153905156496*^9}, {3.884154124862702*^9, 3.884154126378703*^9}},
 CellLabel->
  "In[385]:=",ExpressionUUID->"33852ec4-78e9-4aaa-8c32-a53aa65555ec"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GroupFacVVVV", "=", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "]"}], ".", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacm2", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", "\[Mu]ij", "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GroupTheoryFac\[Lambda]", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{"\[Lambda]4", ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrSSTrSS", "=", 
   RowBox[{"TrSS", ".", "TrSS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacSSSS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"c", ".", "d", ".", "a", ".", "a"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "gvss"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "gvss"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "gvss"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacVVTrSS", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", "TrSS", "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabcd", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrVVTrSS", "=", 
   RowBox[{
    RowBox[{"TrSS", ".", "TrVV"}], "+", 
    RowBox[{"TrVV", ".", "TrSS"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacVVTrFF", "=", 
   RowBox[{"nF", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", "TrFF", "]"}], ".", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrVVTrFF", "=", 
   RowBox[{"nF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"TrFF", ".", "TrVV"}], "+", 
      RowBox[{"TrVV", ".", "TrFF"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacFFFF", "=", 
   RowBox[{
    RowBox[{"nF", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{"a", ".", "a", ".", "c", ".", "d"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "gvff"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "gvff"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "gvff"}], "}"}]}], "]"}]}], "//", "SparseArray"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupFacTrSSTrFF", "=", 
   RowBox[{"nF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"TrSS", ".", "TrFF"}], "+", 
      RowBox[{"TrFF", ".", "TrSS"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrFFTrFF", "=", 
   RowBox[{
    SuperscriptBox["nF", "2"], 
    RowBox[{"TrFF", ".", "TrFF"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryYuk1", "=", " ", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Ysff", ",", "YsffC"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}]}], "}"}]}], "]"}], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"GabIJ", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GroupTheoryYuk2", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"a", ".", "b"}], "+", 
          RowBox[{"b", ".", "a"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "Ysff"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "YsffC"}], "}"}]}], "]"}], "//", "SparseArray"}], 
     "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.884151243514159*^9, 3.884151347703127*^9}, {
  3.884152205169096*^9, 3.884152404728834*^9}, {3.884152448615581*^9, 
  3.884152464171506*^9}, {3.884152751275298*^9, 3.884152759421536*^9}, {
  3.88415306081553*^9, 3.884153074996114*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"4ecb7eba-e687-444c-ada7-5e041f8b7be3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Debye mass", "Subsection",
 CellChangeTimes->{{3.8841528069275208`*^9, 3.8841528113443604`*^9}, 
   3.8841594613667107`*^9},ExpressionUUID->"8e0edce9-2ac9-4617-9688-\
020e80dd7cf2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]V", "=", 
   RowBox[{"GroupFacVVVV", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", "  ", 
       SuperscriptBox["T", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}], "+", 
          "EulerGamma", "-", 
          RowBox[{"1", "/", "22"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["T", "2"], "/", 
       RowBox[{"(", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8841535201086807`*^9, 3.884153553196568*^9}, 
   3.8841536493722563`*^9},
 CellLabel->
  "In[405]:=",ExpressionUUID->"cc0410e5-0ea1-47dd-ac1c-c7852eac25b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]S", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "GroupTheoryFac\[Lambda]"}], " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", 
    RowBox[{"GroupTheoryFacm2", "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
    RowBox[{"GroupTheoryFacTrSSTrSS", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", 
           RowBox[{"4", " ", "\[Pi]"}]], "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "+", "1"}], 
        ")"}]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "+", " ", 
    RowBox[{"GroupTheoryFacSSSS", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], " ", "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], " ", "GroupTheoryFacVVTrSS"}], "-", 
    RowBox[{"GroupTheoryFacVVTrSS", " ", 
     SuperscriptBox["T", "2"], 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"8", " ", "EulerGamma"}], "-", "3", "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrSS"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8841517906271143`*^9, 3.8841518219191437`*^9}, 
   3.884151864765464*^9, {3.884151919604908*^9, 3.884151963976432*^9}, {
   3.884152261114313*^9, 3.884152352945628*^9}},
 CellLabel->
  "In[406]:=",ExpressionUUID->"768d6b10-d979-4b2c-887d-29f38d13acf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]F", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacVVTrFF"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "-", "1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrFFTrFF"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "+", "3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrFF"}], "-", "  ", 
    RowBox[{"GroupTheoryFacFFFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", " ", 
    RowBox[{"GroupTheoryFacVVTrFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415196507195*^9, 3.8841520706474457`*^9}, {
   3.884152110707662*^9, 3.884152111266741*^9}, {3.884152371739277*^9, 
   3.884152390799963*^9}, 3.884152438193534*^9, {3.884152665866901*^9, 
   3.88415267994258*^9}, {3.884152722212529*^9, 3.884152725560343*^9}, 
   3.884152767705307*^9},
 CellLabel->
  "In[407]:=",ExpressionUUID->"7055ba23-232a-41a4-9679-32d226228884"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]SF", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "EulerGamma"}], "-", "1", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupFacTrSSTrFF"}], "-", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
     SuperscriptBox["T", "2"], " ", "GroupTheoryYuk1"}], "-", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "GroupTheoryYuk2"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.884152117437351*^9, 3.884152145464591*^9}, 
   3.8841524576328382`*^9},
 CellLabel->
  "In[408]:=",ExpressionUUID->"1c0b23d5-a503-4d1d-bba7-6d3a5593b2a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]Tot", "=", 
   RowBox[{
   "\[CapitalPi]V", "+", "\[CapitalPi]S", "+", "\[CapitalPi]F", "+", 
    "\[CapitalPi]SF"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884151688081574*^9, 3.884151692798443*^9}, {
  3.88415215313652*^9, 3.8841521650814857`*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"475b0760-3d4f-4e2d-83bb-217711bcc9bd"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"nF", "=", "Nq"}], ";"}]], "Input",
 CellChangeTimes->{{3.884952301283724*^9, 3.8849523243300543`*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"86afb52d-8b5d-4cd3-9fc3-c7c9773351e4"],

Cell[BoxData[
 RowBox[{"\[CapitalPi]Tot", ";"}]], "Input",
 CellChangeTimes->{3.884161005469028*^9, 3.884161424840302*^9},
 CellLabel->
  "In[411]:=",ExpressionUUID->"28f16a03-f5cd-4222-ac6b-40a063f576b6"],

Cell[CellGroupData[{

Cell["Lorentz Structure", "Subsection",
 CellChangeTimes->{{3.8841528069275208`*^9, 3.8841528113443604`*^9}, {
  3.8841594613667107`*^9, 
  3.8841594720425653`*^9}},ExpressionUUID->"933d4768-d7e2-4808-9851-\
849fa2e51f9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]V", "=", 
   RowBox[{"GroupFacVVVV", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", "  ", 
       SuperscriptBox["T", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}], "+", 
          "EulerGamma", "-", 
          RowBox[{"1", "/", "22"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "\[CapitalPi]1"}], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["T", "2"], "/", 
        RowBox[{"(", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], " ", "\[CapitalPi]2"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8841535201086807`*^9, 3.884153553196568*^9}, 
   3.8841536493722563`*^9, {3.884159478862587*^9, 3.8841594846170464`*^9}, 
   3.884159569329894*^9},
 CellLabel->
  "In[412]:=",ExpressionUUID->"35ced604-83d5-4f8b-b43b-5be4eb138c0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]S", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFac\[Lambda]", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{"\[CapitalPi]2", " ", 
     RowBox[{"GroupTheoryFacm2", "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", 
    RowBox[{"\[CapitalPi]1", " ", "GroupTheoryFacTrSSTrSS", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", 
           RowBox[{"4", " ", "\[Pi]"}]], "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "+", "1"}], 
        ")"}]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    RowBox[{"\[CapitalPi]2", "  ", "GroupTheoryFacSSSS", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], " ", "-", 
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], " ", "GroupTheoryFacVVTrSS"}], "+", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacVVTrSS", " ", 
     SuperscriptBox["T", "2"], 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"8", " ", "EulerGamma"}], "-", "3", "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrSS"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8841517906271143`*^9, 3.8841518219191437`*^9}, 
   3.884151864765464*^9, {3.884151919604908*^9, 3.884151963976432*^9}, {
   3.884152261114313*^9, 3.884152352945628*^9}, {3.8841594897487707`*^9, 
   3.884159567132635*^9}, {3.884159640455422*^9, 3.884159641726512*^9}},
 CellLabel->
  "In[413]:=",ExpressionUUID->"df604895-1183-40fa-95a2-31eab8a9b8fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]F", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacVVTrFF"}], "-", 
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "-", "1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrFFTrFF"}], "-", 
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "+", "3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrFF"}], "+", "  ", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacFFFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", " ", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacVVTrFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415196507195*^9, 3.8841520706474457`*^9}, {
   3.884152110707662*^9, 3.884152111266741*^9}, {3.884152371739277*^9, 
   3.884152390799963*^9}, 3.884152438193534*^9, {3.884152665866901*^9, 
   3.88415267994258*^9}, {3.884152722212529*^9, 3.884152725560343*^9}, 
   3.884152767705307*^9, {3.88415950921109*^9, 3.884159548290618*^9}},
 CellLabel->
  "In[414]:=",ExpressionUUID->"2cd02645-a128-49e7-8a4d-268015ee4396"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]SF", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "EulerGamma"}], "-", "1", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupFacTrSSTrFF"}], "+", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
     SuperscriptBox["T", "2"], " ", "\[CapitalPi]2", " ", "GroupTheoryYuk1"}],
     "+", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "\[CapitalPi]2", " ", 
     "GroupTheoryYuk2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884152117437351*^9, 3.884152145464591*^9}, 
   3.8841524576328382`*^9, {3.884159512754457*^9, 3.8841595440652313`*^9}},
 CellLabel->
  "In[415]:=",ExpressionUUID->"62e6ec5e-def7-43a3-ba09-a59394241626"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]TotLorentz", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
     "\[CapitalPi]V", "+", "\[CapitalPi]S", "+", "\[CapitalPi]F", "+", 
      "\[CapitalPi]SF"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884151688081574*^9, 3.884151692798443*^9}, {
  3.88415215313652*^9, 3.8841521650814857`*^9}, {3.884159575184338*^9, 
  3.8841595766799097`*^9}, {3.884951644657878*^9, 3.884951648465062*^9}},
 CellLabel->
  "In[416]:=",ExpressionUUID->"717de515-4576-4227-b0ad-98eb689b5181"]
}, Closed]],

Cell[BoxData[
 RowBox[{"\[CapitalPi]TotLorentz", ";"}]], "Input",
 CellChangeTimes->{
  3.884159678688925*^9, {3.884161432373801*^9, 3.884161435176716*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"bc154297-3035-4260-9699-8d9c6aa29811"],

Cell[CellGroupData[{

Cell["Longitudinal/Transverse self - energies", "Subsection",
 CellChangeTimes->{{3.884159680901588*^9, 3.884159692329012*^9}, 
   3.884952426693899*^9},ExpressionUUID->"40e8e861-41e0-433f-8a1d-\
d24a0b9e9d18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]00", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]TotLorentz", "/.", " ", 
     RowBox[{"\[CapitalPi]1", "->", 
      RowBox[{"1", "-", 
       RowBox[{"k0", " ", 
        RowBox[{"L", "[", "k", "]"}]}]}]}]}], "/.", " ", 
    RowBox[{"\[CapitalPi]2", "->", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{
       SuperscriptBox["k0", "2"], "/", 
       SuperscriptBox["K", "2"]}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415969548825*^9, 3.8841597010309477`*^9}, {
  3.884159732007154*^9, 3.88415978029904*^9}, {3.8841598148933897`*^9, 
  3.8841598213458223`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"05c5cfa3-6fe6-439a-ac16-52ce7f491fb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]\[Mu]\[Mu]", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]TotLorentz", "/.", " ", 
     RowBox[{"\[CapitalPi]1", "->", 
      RowBox[{"-", "1"}]}]}], "/.", 
    RowBox[{"\[CapitalPi]2", "->", 
     RowBox[{"1", "+", " ", 
      RowBox[{"2", " ", "k0", " ", 
       RowBox[{"L", "[", "k", "]"}]}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884159783432831*^9, 3.884159806041473*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"3477c8ea-7a52-4924-8593-2f0996bdd021"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]L", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["K", "2"]}], "/", 
     SuperscriptBox["k", "2"]}], " ", "\[CapitalPi]00"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]T", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"3", "-", "1"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"\[CapitalPi]\[Mu]\[Mu]", "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["K", "2"], "/", 
        SuperscriptBox["k", "2"]}], " ", "\[CapitalPi]00"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8841598240445423`*^9, 3.884159865759512*^9}, 
   3.884951864569872*^9},
 CellLabel->
  "In[127]:=",ExpressionUUID->"ed4a7f93-9ece-4dd7-8c85-f855e6959bb2"]
}, Closed]],

Cell[BoxData[{
 RowBox[{"\[CapitalPi]L", ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]T", ";"}]}], "Input",
 CellChangeTimes->{{3.884159870095138*^9, 3.8841598876116657`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"18324723-4c0e-4ab8-bc95-e08f1ec908e4"]
}, Closed]],

Cell[CellGroupData[{

Cell["QED - Only fermions", "Title",
 CellChangeTimes->{{3.884154235955221*^9, 3.884154257233832*^9}, {
  3.884160798973987*^9, 3.884160799419969*^9}, {3.884161076201455*^9, 
  3.884161079323779*^9}},ExpressionUUID->"e1f3983e-f6b5-4a7c-b8d4-\
de9a870c7ae1"],

Cell[CellGroupData[{

Cell["Model", "Section",ExpressionUUID->"dbc66835-040f-49d2-9d68-82d947a9f08d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Group", "=", 
   RowBox[{"{", "\"\<U1\>\"", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CouplingName", "=", 
   RowBox[{"{", "g1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RepAdjoint", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Higgs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "0", "}"}], ",", "\"\<C\>\""}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Y\[Phi]", " ", "=", " ", "1"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"RepScalar", "=", 
   RowBox[{"{", "Higgs", "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{3.8841609669444513`*^9},
 CellLabel->
  "In[421]:=",ExpressionUUID->"8cc958bc-73d6-4655-b4ae-aa5b56ec5136"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FermionL", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "\"\<L\>\""}], "}"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FermionR", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "\"\<R\>\""}], "}"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"RepFermion", "=", 
   RowBox[{"{", 
    RowBox[{"FermionL", ",", "FermionR"}], "}"}]}], ";"}]}], "Code",
 CellLabel->
  "In[426]:=",ExpressionUUID->"bdb6fe7d-5044-44f7-8c99-b7b472b16cf2"],

Cell["The first element is the vector self-interaction matrix:", "Text",ExpressionUUID->"519943d4-f0bb-4e1c-80e3-f1de96d29387"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "gvvv", ",", "gvff", ",", "gvss", ",", "\[Lambda]1", ",", "\[Lambda]3", 
     ",", "\[Lambda]4", ",", "\[Mu]ij", ",", "\[Mu]IJC", ",", "\[Mu]IJ", ",", 
     "Ysff", ",", "YsffC"}], "}"}], "=", 
   RowBox[{"AllocateTensors", "[", 
    RowBox[{
    "Group", ",", "RepAdjoint", ",", "CouplingName", ",", "RepFermion", ",", 
     "RepScalar"}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[429]:=",ExpressionUUID->"959fdae9-abf9-4152-a640-4a092035d139"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "nF", "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Provides", " ", "nF", " ", "Fermion", " ", 
     RowBox[{"families", ".", " ", "Set"}], " ", "nF"}], "=", 
    RowBox[{
    "1", " ", "if", " ", "only", " ", "1", " ", "family", " ", "is", " ", 
     "required"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.884153052612198*^9, 3.884153053831243*^9}, {
  3.884153111418644*^9, 3.884153114668366*^9}, {3.884153300757909*^9, 
  3.8841533310090723`*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"a70aa6e4-cf9d-46a8-b00d-c0211c0a4531"]
}, Closed]],

Cell[CellGroupData[{

Cell["Group factors", "Subsection",
 CellChangeTimes->{{3.8841527897902527`*^9, 
  3.884152793880806*^9}},ExpressionUUID->"ecb6aaed-4bcb-450b-82db-\
d571979f54ba"],

Cell[CellGroupData[{

Cell["\<\
Help tensors
\
\>", "Subtitle",
 CellChangeTimes->{{3.884153405754736*^9, 
  3.884153414741302*^9}},ExpressionUUID->"1d53e75f-6d36-4a81-8705-\
8e3937b81465"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TrSS", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvss"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvss"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrFF", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvff"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvff"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrVV", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvvv"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvvv"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gabij", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"a", ".", "b"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvss"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvss"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gabcd", "=", " ", 
   RowBox[{
    RowBox[{"gvvv", ".", "gvvv"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GabIJ", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"a", ".", "b"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvff"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvff"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.884153418025187*^9, 3.884153495517785*^9}, {
  3.884153808531309*^9, 3.884153834603385*^9}, {3.88415389529963*^9, 
  3.884153905156496*^9}, {3.884154124862702*^9, 3.884154126378703*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"6cef1422-b695-4643-845a-ee2a78898d4e"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GroupFacVVVV", "=", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "]"}], ".", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacm2", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", "\[Mu]ij", "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GroupTheoryFac\[Lambda]", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{"\[Lambda]4", ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrSSTrSS", "=", 
   RowBox[{"TrSS", ".", "TrSS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacSSSS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"c", ".", "d", ".", "a", ".", "a"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "gvss"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "gvss"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "gvss"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacVVTrSS", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", "TrSS", "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabcd", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrVVTrSS", "=", 
   RowBox[{
    RowBox[{"TrSS", ".", "TrVV"}], "+", 
    RowBox[{"TrVV", ".", "TrSS"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacVVTrFF", "=", 
   RowBox[{"nF", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", "TrFF", "]"}], ".", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrVVTrFF", "=", 
   RowBox[{"nF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"TrFF", ".", "TrVV"}], "+", 
      RowBox[{"TrVV", ".", "TrFF"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacFFFF", "=", 
   RowBox[{
    RowBox[{"nF", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{"a", ".", "a", ".", "c", ".", "d"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "gvff"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "gvff"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "gvff"}], "}"}]}], "]"}]}], "//", "SparseArray"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupFacTrSSTrFF", "=", 
   RowBox[{"nF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"TrSS", ".", "TrFF"}], "+", 
      RowBox[{"TrFF", ".", "TrSS"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrFFTrFF", "=", 
   RowBox[{
    SuperscriptBox["nF", "2"], 
    RowBox[{"TrFF", ".", "TrFF"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryYuk1", "=", " ", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Ysff", ",", "YsffC"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}]}], "}"}]}], "]"}], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"GabIJ", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GroupTheoryYuk2", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"a", ".", "b"}], "+", 
          RowBox[{"b", ".", "a"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "Ysff"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "YsffC"}], "}"}]}], "]"}], "//", "SparseArray"}], 
     "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.884151243514159*^9, 3.884151347703127*^9}, {
  3.884152205169096*^9, 3.884152404728834*^9}, {3.884152448615581*^9, 
  3.884152464171506*^9}, {3.884152751275298*^9, 3.884152759421536*^9}, {
  3.88415306081553*^9, 3.884153074996114*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"b7254ee0-713e-4d39-a7ca-ca18708b4b44"]
}, Closed]],

Cell[CellGroupData[{

Cell["Debye mass", "Subsection",
 CellChangeTimes->{{3.8841528069275208`*^9, 3.8841528113443604`*^9}, 
   3.8841594613667107`*^9},ExpressionUUID->"b2ddfdee-2ff1-448e-a8f0-\
03f7fc5afab7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]V", "=", 
   RowBox[{"GroupFacVVVV", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", "  ", 
       SuperscriptBox["T", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}], "+", 
          "EulerGamma", "-", 
          RowBox[{"1", "/", "22"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["T", "2"], "/", 
       RowBox[{"(", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8841535201086807`*^9, 3.884153553196568*^9}, 
   3.8841536493722563`*^9},
 CellLabel->
  "In[451]:=",ExpressionUUID->"0e1fcd39-c0cc-48f2-9b87-8ba087673055"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]S", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "GroupTheoryFac\[Lambda]"}], " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", 
    RowBox[{"GroupTheoryFacm2", "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
    RowBox[{"GroupTheoryFacTrSSTrSS", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", 
           RowBox[{"4", " ", "\[Pi]"}]], "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "+", "1"}], 
        ")"}]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "+", " ", 
    RowBox[{"GroupTheoryFacSSSS", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], " ", "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], " ", "GroupTheoryFacVVTrSS"}], "-", 
    RowBox[{"GroupTheoryFacVVTrSS", " ", 
     SuperscriptBox["T", "2"], 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"8", " ", "EulerGamma"}], "-", "3", "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrSS"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8841517906271143`*^9, 3.8841518219191437`*^9}, 
   3.884151864765464*^9, {3.884151919604908*^9, 3.884151963976432*^9}, {
   3.884152261114313*^9, 3.884152352945628*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"02bd3c3a-882c-435e-a5d3-9e73e206c0f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]F", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacVVTrFF"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "-", "1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrFFTrFF"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "+", "3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrFF"}], "-", "  ", 
    RowBox[{"GroupTheoryFacFFFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", " ", 
    RowBox[{"GroupTheoryFacVVTrFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415196507195*^9, 3.8841520706474457`*^9}, {
   3.884152110707662*^9, 3.884152111266741*^9}, {3.884152371739277*^9, 
   3.884152390799963*^9}, 3.884152438193534*^9, {3.884152665866901*^9, 
   3.88415267994258*^9}, {3.884152722212529*^9, 3.884152725560343*^9}, 
   3.884152767705307*^9},
 CellLabel->
  "In[453]:=",ExpressionUUID->"961afb2b-63ef-48ad-af80-4056bd93a28b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]SF", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "EulerGamma"}], "-", "1", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupFacTrSSTrFF"}], "-", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
     SuperscriptBox["T", "2"], " ", "GroupTheoryYuk1"}], "-", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "GroupTheoryYuk2"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.884152117437351*^9, 3.884152145464591*^9}, 
   3.8841524576328382`*^9},
 CellLabel->
  "In[454]:=",ExpressionUUID->"bf6e909b-994c-489c-afa8-c44422fc3840"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]Tot", "=", 
   RowBox[{
   "\[CapitalPi]V", "+", "\[CapitalPi]S", "+", "\[CapitalPi]F", "+", 
    "\[CapitalPi]SF"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884151688081574*^9, 3.884151692798443*^9}, {
  3.88415215313652*^9, 3.8841521650814857`*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"218a5b04-0e6f-42d4-9a3e-4f1f54a5f71b"]
}, Closed]],

Cell[BoxData[
 RowBox[{"\[CapitalPi]Tot", ";"}]], "Input",
 CellChangeTimes->{3.884161005469028*^9},
 CellLabel->
  "In[456]:=",ExpressionUUID->"51fec8f6-34f8-434f-b74b-f20975aa72f5"],

Cell[CellGroupData[{

Cell["Lorentz Structure", "Subsection",
 CellChangeTimes->{{3.8841528069275208`*^9, 3.8841528113443604`*^9}, {
  3.8841594613667107`*^9, 
  3.8841594720425653`*^9}},ExpressionUUID->"5a8e7cf5-5e93-4f88-bca7-\
f87a427c01a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]V", "=", 
   RowBox[{"GroupFacVVVV", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", "  ", 
       SuperscriptBox["T", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}], "+", 
          "EulerGamma", "-", 
          RowBox[{"1", "/", "22"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "\[CapitalPi]1"}], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["T", "2"], "/", 
        RowBox[{"(", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], " ", "\[CapitalPi]2"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8841535201086807`*^9, 3.884153553196568*^9}, 
   3.8841536493722563`*^9, {3.884159478862587*^9, 3.8841594846170464`*^9}, 
   3.884159569329894*^9},
 CellLabel->
  "In[457]:=",ExpressionUUID->"48ca5cca-9005-457a-88cf-ca644f36e45a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]S", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFac\[Lambda]", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{"\[CapitalPi]2", " ", 
     RowBox[{"GroupTheoryFacm2", "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", 
    RowBox[{"\[CapitalPi]1", " ", "GroupTheoryFacTrSSTrSS", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", 
           RowBox[{"4", " ", "\[Pi]"}]], "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "+", "1"}], 
        ")"}]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    RowBox[{"\[CapitalPi]2", "  ", "GroupTheoryFacSSSS", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], " ", "-", 
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], " ", "GroupTheoryFacVVTrSS"}], "+", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacVVTrSS", " ", 
     SuperscriptBox["T", "2"], 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"8", " ", "EulerGamma"}], "-", "3", "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrSS"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8841517906271143`*^9, 3.8841518219191437`*^9}, 
   3.884151864765464*^9, {3.884151919604908*^9, 3.884151963976432*^9}, {
   3.884152261114313*^9, 3.884152352945628*^9}, {3.8841594897487707`*^9, 
   3.884159567132635*^9}, {3.884159640455422*^9, 3.884159641726512*^9}},
 CellLabel->
  "In[458]:=",ExpressionUUID->"e09d4d66-1757-44f7-8630-f1a0b611af0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]F", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacVVTrFF"}], "-", 
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "-", "1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrFFTrFF"}], "-", 
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "+", "3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrFF"}], "+", "  ", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacFFFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", " ", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacVVTrFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415196507195*^9, 3.8841520706474457`*^9}, {
   3.884152110707662*^9, 3.884152111266741*^9}, {3.884152371739277*^9, 
   3.884152390799963*^9}, 3.884152438193534*^9, {3.884152665866901*^9, 
   3.88415267994258*^9}, {3.884152722212529*^9, 3.884152725560343*^9}, 
   3.884152767705307*^9, {3.88415950921109*^9, 3.884159548290618*^9}},
 CellLabel->
  "In[459]:=",ExpressionUUID->"fa2ecd33-cb2a-4fb3-90c7-f7d476ebee7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]SF", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "EulerGamma"}], "-", "1", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupFacTrSSTrFF"}], "+", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
     SuperscriptBox["T", "2"], " ", "\[CapitalPi]2", " ", "GroupTheoryYuk1"}],
     "+", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "\[CapitalPi]2", " ", 
     "GroupTheoryYuk2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884152117437351*^9, 3.884152145464591*^9}, 
   3.8841524576328382`*^9, {3.884159512754457*^9, 3.8841595440652313`*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"3fb1cef6-6382-4904-962f-e0ae3d9b9b06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]TotLorentz", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
     "\[CapitalPi]V", "+", "\[CapitalPi]S", "+", "\[CapitalPi]F", "+", 
      "\[CapitalPi]SF"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884151688081574*^9, 3.884151692798443*^9}, {
   3.88415215313652*^9, 3.8841521650814857`*^9}, {3.884159575184338*^9, 
   3.8841595766799097`*^9}, 3.884951749060317*^9},
 CellLabel->
  "In[461]:=",ExpressionUUID->"36a344e4-08c0-4cf1-99df-5e887b507ccb"]
}, Closed]],

Cell[BoxData["\[CapitalPi]TotLorentz"], "Input",
 CellChangeTimes->{3.884159678688925*^9, 3.884953016670517*^9},
 CellLabel->
  "In[475]:=",ExpressionUUID->"9a9e3c3e-e6e2-49ae-ba7c-2fc490400904"],

Cell[CellGroupData[{

Cell["Longitudinal/Transverse self - energies", "Subsection",
 CellChangeTimes->{{3.884159680901588*^9, 3.884159692329012*^9}, 
   3.884952431254944*^9},ExpressionUUID->"e08f6955-3e4e-4ce8-b1c2-\
ba3ad135ee28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]00", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]TotLorentz", "/.", " ", 
     RowBox[{"\[CapitalPi]1", "->", 
      RowBox[{"1", "-", 
       RowBox[{"k0", " ", 
        RowBox[{"L", "[", "k", "]"}]}]}]}]}], "/.", " ", 
    RowBox[{"\[CapitalPi]2", "->", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{
       SuperscriptBox["k0", "2"], "/", 
       SuperscriptBox["K", "2"]}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415969548825*^9, 3.8841597010309477`*^9}, {
  3.884159732007154*^9, 3.88415978029904*^9}, {3.8841598148933897`*^9, 
  3.8841598213458223`*^9}},
 CellLabel->
  "In[463]:=",ExpressionUUID->"678c6cf8-79c7-4d86-a432-ffd1422ff35c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]\[Mu]\[Mu]", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]TotLorentz", "/.", " ", 
     RowBox[{"\[CapitalPi]1", "->", 
      RowBox[{"-", "1"}]}]}], "/.", 
    RowBox[{"\[CapitalPi]2", "->", 
     RowBox[{"1", "+", " ", 
      RowBox[{"2", " ", "k0", " ", 
       RowBox[{"L", "[", "k", "]"}]}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884159783432831*^9, 3.884159806041473*^9}},
 CellLabel->
  "In[464]:=",ExpressionUUID->"4d173c08-6058-455e-a47b-6e65dc97c132"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]L", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["K", "2"]}], "/", 
     SuperscriptBox["k", "2"]}], " ", "\[CapitalPi]00"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]T", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"3", "-", "1"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"\[CapitalPi]\[Mu]\[Mu]", "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["K", "2"], "/", 
        SuperscriptBox["k", "2"]}], " ", "\[CapitalPi]00"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8841598240445423`*^9, 3.884159865759512*^9}, 
   3.884951873228826*^9},
 CellLabel->
  "In[465]:=",ExpressionUUID->"19f24c18-d758-4f0c-be9f-767941f7008b"]
}, Closed]],

Cell[BoxData[{
 RowBox[{"\[CapitalPi]L", ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]T", ";"}]}], "Input",
 CellChangeTimes->{{3.884159870095138*^9, 3.8841598876116657`*^9}, {
  3.88495298276589*^9, 3.884953011127524*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"6018d6a6-5961-463a-896a-80a8cf2c3e6e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Scalar QED - Scalar with charge Y\[Phi]", "Title",
 CellChangeTimes->{{3.884154235955221*^9, 3.884154257233832*^9}, {
  3.884160798973987*^9, 3.884160799419969*^9}, {3.884161040190633*^9, 
  3.884161043194175*^9}, {3.8841610812250357`*^9, 
  3.884161085865899*^9}},ExpressionUUID->"cb5fb210-5bc9-4645-8d5e-\
3fbc0a05a11f"],

Cell[CellGroupData[{

Cell["Model", "Section",ExpressionUUID->"b056f288-6116-4b06-9ac9-7fed49443940"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Group", "=", 
   RowBox[{"{", "\"\<U1\>\"", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CouplingName", "=", 
   RowBox[{"{", "g1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RepAdjoint", "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Higgs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "Y\[Phi]", "}"}], ",", "\"\<C\>\""}], "}"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Y\[Phi]", " ", "=", " ", "1"}], " ", "*)"}], "\n", 
  RowBox[{"RepScalar", "=", 
   RowBox[{"{", "Higgs", "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{
  3.8841609669444513`*^9, {3.884161048250217*^9, 3.884161049481077*^9}},
 CellLabel->
  "In[322]:=",ExpressionUUID->"e2e085cf-47d6-43f4-885c-03d20e09b0f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RepFermion", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.884161052456232*^9, 3.8841610565981503`*^9}},
 CellLabel->
  "In[326]:=",ExpressionUUID->"a7af390b-2c99-4dc1-9a91-60e98a9ca890"],

Cell["The first element is the vector self-interaction matrix:", "Text",ExpressionUUID->"32af6d6e-8997-44ea-bf03-c3e134fc3f8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "gvvv", ",", "gvff", ",", "gvss", ",", "\[Lambda]1", ",", "\[Lambda]3", 
     ",", "\[Lambda]4", ",", "\[Mu]ij", ",", "\[Mu]IJC", ",", "\[Mu]IJ", ",", 
     "Ysff", ",", "YsffC"}], "}"}], "=", 
   RowBox[{"AllocateTensors", "[", 
    RowBox[{
    "Group", ",", "RepAdjoint", ",", "CouplingName", ",", "RepFermion", ",", 
     "RepScalar"}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[327]:=",ExpressionUUID->"139daee8-8809-41be-86f6-55bda5d4516d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "nF", "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Provides", " ", "nF", " ", "Fermion", " ", 
     RowBox[{"families", ".", " ", "Set"}], " ", "nF"}], "=", 
    RowBox[{
    "1", " ", "if", " ", "only", " ", "1", " ", "family", " ", "is", " ", 
     "required"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.884153052612198*^9, 3.884153053831243*^9}, {
  3.884153111418644*^9, 3.884153114668366*^9}, {3.884153300757909*^9, 
  3.8841533310090723`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"796aeb1b-7c63-4b0d-83db-fcfdc5c0a573"]
}, Closed]],

Cell[CellGroupData[{

Cell["Group factors", "Subsection",
 CellChangeTimes->{{3.8841527897902527`*^9, 
  3.884152793880806*^9}},ExpressionUUID->"487da6d5-f35f-46c5-9b0d-\
ad673200120e"],

Cell[CellGroupData[{

Cell["\<\
Help tensors
\
\>", "Subtitle",
 CellChangeTimes->{{3.884153405754736*^9, 
  3.884153414741302*^9}},ExpressionUUID->"6449532f-362c-4556-be56-\
9f25d636479c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TrSS", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvss"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvss"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrFF", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvff"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvff"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrVV", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvvv"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvvv"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gabij", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"a", ".", "b"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvss"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvss"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gabcd", "=", " ", 
   RowBox[{
    RowBox[{"gvvv", ".", "gvvv"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GabIJ", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"a", ".", "b"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvff"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvff"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.884153418025187*^9, 3.884153495517785*^9}, {
  3.884153808531309*^9, 3.884153834603385*^9}, {3.88415389529963*^9, 
  3.884153905156496*^9}, {3.884154124862702*^9, 3.884154126378703*^9}},
 CellLabel->
  "In[328]:=",ExpressionUUID->"ad617e27-7a06-45b7-8fde-c819d440f685"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GroupFacVVVV", "=", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "]"}], ".", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacm2", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", "\[Mu]ij", "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GroupTheoryFac\[Lambda]", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{"\[Lambda]4", ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrSSTrSS", "=", 
   RowBox[{"TrSS", ".", "TrSS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacSSSS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"c", ".", "d", ".", "a", ".", "a"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "gvss"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "gvss"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "gvss"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacVVTrSS", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", "TrSS", "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabcd", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrVVTrSS", "=", 
   RowBox[{
    RowBox[{"TrSS", ".", "TrVV"}], "+", 
    RowBox[{"TrVV", ".", "TrSS"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacVVTrFF", "=", 
   RowBox[{"nF", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", "TrFF", "]"}], ".", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrVVTrFF", "=", 
   RowBox[{"nF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"TrFF", ".", "TrVV"}], "+", 
      RowBox[{"TrVV", ".", "TrFF"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacFFFF", "=", 
   RowBox[{
    RowBox[{"nF", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{"a", ".", "a", ".", "c", ".", "d"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "gvff"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "gvff"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "gvff"}], "}"}]}], "]"}]}], "//", "SparseArray"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupFacTrSSTrFF", "=", 
   RowBox[{"nF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"TrSS", ".", "TrFF"}], "+", 
      RowBox[{"TrFF", ".", "TrSS"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrFFTrFF", "=", 
   RowBox[{
    SuperscriptBox["nF", "2"], 
    RowBox[{"TrFF", ".", "TrFF"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryYuk1", "=", " ", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Ysff", ",", "YsffC"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}]}], "}"}]}], "]"}], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"GabIJ", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GroupTheoryYuk2", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"a", ".", "b"}], "+", 
          RowBox[{"b", ".", "a"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "Ysff"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "YsffC"}], "}"}]}], "]"}], "//", "SparseArray"}], 
     "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.884151243514159*^9, 3.884151347703127*^9}, {
  3.884152205169096*^9, 3.884152404728834*^9}, {3.884152448615581*^9, 
  3.884152464171506*^9}, {3.884152751275298*^9, 3.884152759421536*^9}, {
  3.88415306081553*^9, 3.884153074996114*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"77c09f5b-17ac-4d71-91bd-0038cc1c39aa"]
}, Closed]],

Cell[CellGroupData[{

Cell["Debye mass", "Subsection",
 CellChangeTimes->{{3.8841528069275208`*^9, 3.8841528113443604`*^9}, 
   3.8841594613667107`*^9},ExpressionUUID->"fc3a30b3-33b2-40f7-ad12-\
0f771c1c8ceb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]V", "=", 
   RowBox[{"GroupFacVVVV", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", "  ", 
       SuperscriptBox["T", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}], "+", 
          "EulerGamma", "-", 
          RowBox[{"1", "/", "22"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["T", "2"], "/", 
       RowBox[{"(", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8841535201086807`*^9, 3.884153553196568*^9}, 
   3.8841536493722563`*^9},
 CellLabel->
  "In[348]:=",ExpressionUUID->"93b83e75-e7c2-40a5-baa6-9b380e2549d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]S", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "GroupTheoryFac\[Lambda]"}], " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", 
    RowBox[{"GroupTheoryFacm2", "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
    RowBox[{"GroupTheoryFacTrSSTrSS", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", 
           RowBox[{"4", " ", "\[Pi]"}]], "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "+", "1"}], 
        ")"}]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "+", " ", 
    RowBox[{"GroupTheoryFacSSSS", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], " ", "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], " ", "GroupTheoryFacVVTrSS"}], "-", 
    RowBox[{"GroupTheoryFacVVTrSS", " ", 
     SuperscriptBox["T", "2"], 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"8", " ", "EulerGamma"}], "-", "3", "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrSS"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8841517906271143`*^9, 3.8841518219191437`*^9}, 
   3.884151864765464*^9, {3.884151919604908*^9, 3.884151963976432*^9}, {
   3.884152261114313*^9, 3.884152352945628*^9}},
 CellLabel->
  "In[349]:=",ExpressionUUID->"48042fdf-d65e-4448-b049-6bd1a2778761"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]F", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacVVTrFF"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "-", "1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrFFTrFF"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "+", "3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrFF"}], "-", "  ", 
    RowBox[{"GroupTheoryFacFFFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", " ", 
    RowBox[{"GroupTheoryFacVVTrFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415196507195*^9, 3.8841520706474457`*^9}, {
   3.884152110707662*^9, 3.884152111266741*^9}, {3.884152371739277*^9, 
   3.884152390799963*^9}, 3.884152438193534*^9, {3.884152665866901*^9, 
   3.88415267994258*^9}, {3.884152722212529*^9, 3.884152725560343*^9}, 
   3.884152767705307*^9},
 CellLabel->
  "In[350]:=",ExpressionUUID->"522205a9-f29b-46b3-a82b-3a34940bc035"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]SF", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "EulerGamma"}], "-", "1", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupFacTrSSTrFF"}], "-", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
     SuperscriptBox["T", "2"], " ", "GroupTheoryYuk1"}], "-", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "GroupTheoryYuk2"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.884152117437351*^9, 3.884152145464591*^9}, 
   3.8841524576328382`*^9},
 CellLabel->
  "In[351]:=",ExpressionUUID->"1225f46f-a532-4111-be1a-064dd491bd31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]Tot", "=", 
   RowBox[{
   "\[CapitalPi]V", "+", "\[CapitalPi]S", "+", "\[CapitalPi]F", "+", 
    "\[CapitalPi]SF"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884151688081574*^9, 3.884151692798443*^9}, {
  3.88415215313652*^9, 3.8841521650814857`*^9}},
 CellLabel->
  "In[352]:=",ExpressionUUID->"95a8bb00-8591-4770-85ad-2d27ec27fd43"]
}, Closed]],

Cell[BoxData[
 RowBox[{"\[CapitalPi]Tot", ";"}]], "Input",
 CellChangeTimes->{3.884161005469028*^9, 3.8841610658555098`*^9},
 CellLabel->
  "In[353]:=",ExpressionUUID->"3f68a129-14ce-411b-8282-d63514f32e8f"],

Cell[CellGroupData[{

Cell["Lorentz Structure", "Subsection",
 CellChangeTimes->{{3.8841528069275208`*^9, 3.8841528113443604`*^9}, {
  3.8841594613667107`*^9, 
  3.8841594720425653`*^9}},ExpressionUUID->"6665d9ba-8f21-448b-b544-\
a009d59c647d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]V", "=", 
   RowBox[{"GroupFacVVVV", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", "  ", 
       SuperscriptBox["T", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}], "+", 
          "EulerGamma", "-", 
          RowBox[{"1", "/", "22"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "\[CapitalPi]1"}], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["T", "2"], "/", 
        RowBox[{"(", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], " ", "\[CapitalPi]2"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8841535201086807`*^9, 3.884153553196568*^9}, 
   3.8841536493722563`*^9, {3.884159478862587*^9, 3.8841594846170464`*^9}, 
   3.884159569329894*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"0ea19d18-f9fb-4442-93f9-214bef13651d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]S", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFac\[Lambda]", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{"\[CapitalPi]2", " ", 
     RowBox[{"GroupTheoryFacm2", "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", 
    RowBox[{"\[CapitalPi]1", " ", "GroupTheoryFacTrSSTrSS", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", 
           RowBox[{"4", " ", "\[Pi]"}]], "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "+", "1"}], 
        ")"}]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    RowBox[{"\[CapitalPi]2", "  ", "GroupTheoryFacSSSS", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], " ", "-", 
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], " ", "GroupTheoryFacVVTrSS"}], "+", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacVVTrSS", " ", 
     SuperscriptBox["T", "2"], 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"8", " ", "EulerGamma"}], "-", "3", "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrSS"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8841517906271143`*^9, 3.8841518219191437`*^9}, 
   3.884151864765464*^9, {3.884151919604908*^9, 3.884151963976432*^9}, {
   3.884152261114313*^9, 3.884152352945628*^9}, {3.8841594897487707`*^9, 
   3.884159567132635*^9}, {3.884159640455422*^9, 3.884159641726512*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"577e6e0f-c813-457b-8ae6-d7b06aa67c99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]F", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacVVTrFF"}], "-", 
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "-", "1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrFFTrFF"}], "-", 
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "+", "3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrFF"}], "+", "  ", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacFFFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", " ", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacVVTrFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415196507195*^9, 3.8841520706474457`*^9}, {
   3.884152110707662*^9, 3.884152111266741*^9}, {3.884152371739277*^9, 
   3.884152390799963*^9}, 3.884152438193534*^9, {3.884152665866901*^9, 
   3.88415267994258*^9}, {3.884152722212529*^9, 3.884152725560343*^9}, 
   3.884152767705307*^9, {3.88415950921109*^9, 3.884159548290618*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"060bbac3-0f33-45a7-86be-66fa912e6076"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]SF", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "EulerGamma"}], "-", "1", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupFacTrSSTrFF"}], "+", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
     SuperscriptBox["T", "2"], " ", "\[CapitalPi]2", " ", "GroupTheoryYuk1"}],
     "+", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "\[CapitalPi]2", " ", 
     "GroupTheoryYuk2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884152117437351*^9, 3.884152145464591*^9}, 
   3.8841524576328382`*^9, {3.884159512754457*^9, 3.8841595440652313`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"f216b203-517e-4751-b6d5-48b44ac3b16e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]TotLorentz", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
     "\[CapitalPi]V", "+", "\[CapitalPi]S", "+", "\[CapitalPi]F", "+", 
      "\[CapitalPi]SF"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884151688081574*^9, 3.884151692798443*^9}, {
   3.88415215313652*^9, 3.8841521650814857`*^9}, {3.884159575184338*^9, 
   3.8841595766799097`*^9}, 
   3.884951757476631*^9},ExpressionUUID->"ee66d958-b7ae-4ca6-b4bc-\
55b30319ff3f"]
}, Closed]],

Cell[BoxData[
 RowBox[{"\[CapitalPi]TotLorentz", ";"}]], "Input",
 CellChangeTimes->{
  3.884159678688925*^9},ExpressionUUID->"9943a605-ccb2-45fe-a1c1-\
143d0622184f"],

Cell[CellGroupData[{

Cell["Longitudinal/Transverse self - energies", "Subsection",
 CellChangeTimes->{{3.884159680901588*^9, 3.884159692329012*^9}, 
   3.884952436558153*^9},ExpressionUUID->"da422ac9-169f-47d8-abda-\
cf2ed301c5d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]00", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]TotLorentz", "/.", " ", 
     RowBox[{"\[CapitalPi]1", "->", 
      RowBox[{"1", "-", 
       RowBox[{"k0", " ", 
        RowBox[{"L", "[", "k", "]"}]}]}]}]}], "/.", " ", 
    RowBox[{"\[CapitalPi]2", "->", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{
       SuperscriptBox["k0", "2"], "/", 
       SuperscriptBox["K", "2"]}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415969548825*^9, 3.8841597010309477`*^9}, {
  3.884159732007154*^9, 3.88415978029904*^9}, {3.8841598148933897`*^9, 
  3.8841598213458223`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"4e8beca2-472a-48c7-90a7-75716618348f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]\[Mu]\[Mu]", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]TotLorentz", "/.", " ", 
     RowBox[{"\[CapitalPi]1", "->", 
      RowBox[{"-", "1"}]}]}], "/.", 
    RowBox[{"\[CapitalPi]2", "->", 
     RowBox[{"1", "+", " ", 
      RowBox[{"2", " ", "k0", " ", 
       RowBox[{"L", "[", "k", "]"}]}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884159783432831*^9, 3.884159806041473*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"dbe7c059-ab43-4fcc-9236-52534700c2e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]L", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["K", "2"]}], "/", 
     SuperscriptBox["k", "2"]}], " ", "\[CapitalPi]00"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]T", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"3", "-", "1"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"\[CapitalPi]\[Mu]\[Mu]", "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["K", "2"], "/", 
        SuperscriptBox["k", "2"]}], " ", "\[CapitalPi]00"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8841598240445423`*^9, 3.884159865759512*^9}, 
   3.884951879884942*^9},ExpressionUUID->"ec6a0e00-584c-428d-91ab-\
39b20e01a1ca"]
}, Closed]],

Cell[BoxData[{
 RowBox[{"\[CapitalPi]L", ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]T", ";"}]}], "Input",
 CellChangeTimes->{{3.884159870095138*^9, 
  3.8841598876116657`*^9}},ExpressionUUID->"68530c95-a048-483b-8486-\
cb097a6af12f"]
}, Closed]],

Cell[CellGroupData[{

Cell["SO10 - 16 fermion and 45+16 Higgs", "Title",
 CellChangeTimes->{{3.884154235955221*^9, 3.884154257233832*^9}, {
  3.884161087768581*^9, 
  3.884161119975107*^9}},ExpressionUUID->"96be9059-1902-4620-900a-\
f4dcda16e0fd"],

Cell[CellGroupData[{

Cell["Model", "Section",
 CellChangeTimes->{{3.884153285817127*^9, 3.884153288298812*^9}, 
   3.884154235117393*^9},ExpressionUUID->"9e7214d9-a5f1-457c-bd93-\
52f4ee4fbae9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Group", "=", 
   RowBox[{"{", "\"\<SO10\>\"", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RepAdjoint", "=", 
   RowBox[{"{", 
    FormBox[
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}],
     TraditionalForm], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"HiggsAdjoint", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      FormBox[
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}],
       TraditionalForm], "}"}], ",", "\"\<R\>\""}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"HiggsSpinor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      FormBox[
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}],
       TraditionalForm], "}"}], ",", "\"\<C\>\""}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RepScalar", "=", 
   RowBox[{"{", 
    RowBox[{"HiggsAdjoint", ",", "HiggsSpinor"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CouplingName", "=", 
   RowBox[{"{", "gx", "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.8841604293431807`*^9, 3.8841604599188747`*^9}, {
  3.884160560898444*^9, 3.884160577649523*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"52e19f58-aca7-42b3-8754-04d102528b74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RepSpinor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      FormBox[
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}],
       TraditionalForm], "}"}], ",", "\"\<L\>\""}], "}"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.884160469488624*^9, 3.884160491946999*^9}, {
  3.884160599794057*^9, 3.8841606033192577`*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"36f3c275-a746-4037-b8a4-00e0af1e4733"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RepFermion1Gen", "=", 
   RowBox[{"{", "RepSpinor", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RepFermion3Gen", "=", 
   RowBox[{
    RowBox[{"{", "RepFermion1Gen", "}"}], "//", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"#", ",", "1"}], "]"}], "&"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.8841604821329737`*^9, 3.884160493752574*^9}, 
   3.88416088604183*^9},
 CellLabel->
  "In[279]:=",ExpressionUUID->"7398f5f4-21f5-4e39-a965-e5c65458a095"],

Cell["\<\
The input for the gauge interactions toDRalgo are then given by\
\>", "Text",ExpressionUUID->"437045d2-1287-4cf6-b70f-5cdce438263e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "gvvv", ",", "gvff", ",", "gvss", ",", "\[Lambda]1", ",", "\[Lambda]3", 
     ",", "\[Lambda]4", ",", "\[Mu]ij", ",", "\[Mu]IJ", ",", "\[Mu]IJC", ",", 
     "Ysff", ",", "YsffC"}], "}"}], "=", 
   RowBox[{"AllocateTensors", "[", 
    RowBox[{
    "Group", ",", "RepAdjoint", ",", "CouplingName", ",", "RepFermion3Gen", 
     ",", "RepScalar"}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[281]:=",ExpressionUUID->"69d4a655-3203-4abb-9022-2d699410faab"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "nF", "]"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Provides", " ", "nF", " ", "Fermion", " ", 
     RowBox[{"families", ".", " ", "Set"}], " ", "nF"}], "=", 
    RowBox[{
    "1", " ", "if", " ", "only", " ", "1", " ", "family", " ", "is", " ", 
     "required"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.884153052612198*^9, 3.884153053831243*^9}, {
  3.884153111418644*^9, 3.884153114668366*^9}, {3.884153300757909*^9, 
  3.8841533310090723`*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"98521165-559b-421f-8e8f-72fac3fba0fc"],

Cell[CellGroupData[{

Cell["Group factors", "Subsection",
 CellChangeTimes->{{3.8841527897902527`*^9, 
  3.884152793880806*^9}},ExpressionUUID->"ca8a11dc-c5a1-4c32-962c-\
8894e5679edd"],

Cell[CellGroupData[{

Cell["\<\
Help tensors
\
\>", "Subtitle",
 CellChangeTimes->{{3.884153405754736*^9, 
  3.884153414741302*^9}},ExpressionUUID->"aafaea8d-e407-4980-b54e-\
1b36803d62b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TrSS", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvss"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvss"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrFF", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvff"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvff"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrVV", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"a", ".", "b"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvvv"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvvv"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gabij", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"a", ".", "b"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvss"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvss"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gabcd", "=", " ", 
   RowBox[{
    RowBox[{"gvvv", ".", "gvvv"}], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GabIJ", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"a", ".", "b"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "gvff"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "gvff"}], "}"}]}], "]"}], "//", "SparseArray"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.884153418025187*^9, 3.884153495517785*^9}, {
  3.884153808531309*^9, 3.884153834603385*^9}, {3.88415389529963*^9, 
  3.884153905156496*^9}, {3.884154124862702*^9, 3.884154126378703*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"e8a3e1b8-cb25-4565-bb1c-7b69720e4cdd"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GroupFacVVVV", "=", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "]"}], ".", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacm2", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", "\[Mu]ij", "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GroupTheoryFac\[Lambda]", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{"\[Lambda]4", ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "}"}]}], "]"}], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrSSTrSS", "=", 
   RowBox[{"TrSS", ".", "TrSS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacSSSS", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"c", ".", "d", ".", "a", ".", "a"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "gvss"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "gvss"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "gvss"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacVVTrSS", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", "TrSS", "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabcd", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrVVTrSS", "=", 
   RowBox[{
    RowBox[{"TrSS", ".", "TrVV"}], "+", 
    RowBox[{"TrVV", ".", "TrSS"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacVVTrFF", "=", 
   RowBox[{"nF", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", "TrFF", "]"}], ".", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Gabcd", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrVVTrFF", "=", 
   RowBox[{"nF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"TrFF", ".", "TrVV"}], "+", 
      RowBox[{"TrVV", ".", "TrFF"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacFFFF", "=", 
   RowBox[{
    RowBox[{"nF", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Tr", "[", 
          RowBox[{"a", ".", "a", ".", "c", ".", "d"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "gvff"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "gvff"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "gvff"}], "}"}]}], "]"}]}], "//", "SparseArray"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupFacTrSSTrFF", "=", 
   RowBox[{"nF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"TrSS", ".", "TrFF"}], "+", 
      RowBox[{"TrFF", ".", "TrSS"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryFacTrFFTrFF", "=", 
   RowBox[{
    SuperscriptBox["nF", "2"], 
    RowBox[{"TrFF", ".", "TrFF"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupTheoryYuk1", "=", " ", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"TensorContract", "[", 
      RowBox[{
       RowBox[{"TensorProduct", "[", 
        RowBox[{"Ysff", ",", "YsffC"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "5"}], "}"}]}], "}"}]}], "]"}], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"GabIJ", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GroupTheoryYuk2", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"a", ".", "b"}], "+", 
          RowBox[{"b", ".", "a"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "Ysff"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "YsffC"}], "}"}]}], "]"}], "//", "SparseArray"}], 
     "]"}], ".", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Gabij", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.884151243514159*^9, 3.884151347703127*^9}, {
  3.884152205169096*^9, 3.884152404728834*^9}, {3.884152448615581*^9, 
  3.884152464171506*^9}, {3.884152751275298*^9, 3.884152759421536*^9}, {
  3.88415306081553*^9, 3.884153074996114*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"49c2d3f5-f3a8-42a9-9a87-ceb98f84d230"]
}, Closed]],

Cell[CellGroupData[{

Cell["Debye mass", "Subsection",
 CellChangeTimes->{{3.8841528069275208`*^9, 3.8841528113443604`*^9}, 
   3.8841594613667107`*^9},ExpressionUUID->"088a8664-ba34-4792-9f26-\
6f7401bf224f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]V", "=", 
   RowBox[{"GroupFacVVVV", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", "  ", 
       SuperscriptBox["T", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}], "+", 
          "EulerGamma", "-", 
          RowBox[{"1", "/", "22"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["T", "2"], "/", 
       RowBox[{"(", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8841535201086807`*^9, 3.884153553196568*^9}, 
   3.8841536493722563`*^9},
 CellLabel->
  "In[303]:=",ExpressionUUID->"462e5091-6973-4882-887f-2180fbe82a62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]S", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "GroupTheoryFac\[Lambda]"}], " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", 
    RowBox[{"GroupTheoryFacm2", "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
    RowBox[{"GroupTheoryFacTrSSTrSS", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", 
           RowBox[{"4", " ", "\[Pi]"}]], "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "+", "1"}], 
        ")"}]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "+", " ", 
    RowBox[{"GroupTheoryFacSSSS", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], " ", "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], " ", "GroupTheoryFacVVTrSS"}], "-", 
    RowBox[{"GroupTheoryFacVVTrSS", " ", 
     SuperscriptBox["T", "2"], 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"8", " ", "EulerGamma"}], "-", "3", "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrSS"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8841517906271143`*^9, 3.8841518219191437`*^9}, 
   3.884151864765464*^9, {3.884151919604908*^9, 3.884151963976432*^9}, {
   3.884152261114313*^9, 3.884152352945628*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"d98d8c41-69af-4f0f-8525-62869652645c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]F", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacVVTrFF"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "-", "1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrFFTrFF"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "+", "3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrFF"}], "-", "  ", 
    RowBox[{"GroupTheoryFacFFFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", " ", 
    RowBox[{"GroupTheoryFacVVTrFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415196507195*^9, 3.8841520706474457`*^9}, {
   3.884152110707662*^9, 3.884152111266741*^9}, {3.884152371739277*^9, 
   3.884152390799963*^9}, 3.884152438193534*^9, {3.884152665866901*^9, 
   3.88415267994258*^9}, {3.884152722212529*^9, 3.884152725560343*^9}, 
   3.884152767705307*^9},
 CellLabel->
  "In[305]:=",ExpressionUUID->"bc5e68cd-be42-48e4-95e8-63dc619ebf2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]SF", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "EulerGamma"}], "-", "1", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupFacTrSSTrFF"}], "-", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
     SuperscriptBox["T", "2"], " ", "GroupTheoryYuk1"}], "-", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "GroupTheoryYuk2"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.884152117437351*^9, 3.884152145464591*^9}, 
   3.8841524576328382`*^9},
 CellLabel->
  "In[306]:=",ExpressionUUID->"5544c039-2778-4935-9c23-76e495b66d6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]Tot", "=", 
   RowBox[{
   "\[CapitalPi]V", "+", "\[CapitalPi]S", "+", "\[CapitalPi]F", "+", 
    "\[CapitalPi]SF"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884151688081574*^9, 3.884151692798443*^9}, {
  3.88415215313652*^9, 3.8841521650814857`*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"0624959d-a7a6-41b5-b642-79b1179c9151"]
}, Closed]],

Cell[BoxData[
 RowBox[{"\[CapitalPi]Tot", ";"}]], "Input",
 CellChangeTimes->{{3.8841617505511627`*^9, 3.8841617513884583`*^9}, 
   3.8841618330849037`*^9},
 CellLabel->
  "In[308]:=",ExpressionUUID->"ea099414-3f1b-4c56-93c1-c002609587da"],

Cell[CellGroupData[{

Cell["Lorentz Structure", "Subsection",
 CellChangeTimes->{{3.8841528069275208`*^9, 3.8841528113443604`*^9}, {
  3.8841594613667107`*^9, 
  3.8841594720425653`*^9}},ExpressionUUID->"7919fbe9-ae30-443d-86f9-\
fb51c2439e3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]V", "=", 
   RowBox[{"GroupFacVVVV", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"11", "  ", 
       SuperscriptBox["T", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}], "+", 
          "EulerGamma", "-", 
          RowBox[{"1", "/", "22"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "\[CapitalPi]1"}], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["T", "2"], "/", 
        RowBox[{"(", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], " ", "\[CapitalPi]2"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8841535201086807`*^9, 3.884153553196568*^9}, 
   3.8841536493722563`*^9, {3.884159478862587*^9, 3.8841594846170464`*^9}, 
   3.884159569329894*^9},
 CellLabel->
  "In[309]:=",ExpressionUUID->"6964d5bd-ea97-4914-96dd-98e57a65cd61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]S", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFac\[Lambda]", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{"\[CapitalPi]2", " ", 
     RowBox[{"GroupTheoryFacm2", "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", 
    RowBox[{"\[CapitalPi]1", " ", "GroupTheoryFacTrSSTrSS", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["\[Mu]", 
           RowBox[{"4", " ", "\[Pi]"}]], "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "+", "1"}], 
        ")"}]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    RowBox[{"\[CapitalPi]2", "  ", "GroupTheoryFacSSSS", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], " ", "-", 
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], " ", "GroupTheoryFacVVTrSS"}], "+", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacVVTrSS", " ", 
     SuperscriptBox["T", "2"], 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"8", " ", "EulerGamma"}], "-", "3", "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrSS"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8841517906271143`*^9, 3.8841518219191437`*^9}, 
   3.884151864765464*^9, {3.884151919604908*^9, 3.884151963976432*^9}, {
   3.884152261114313*^9, 3.884152352945628*^9}, {3.8841594897487707`*^9, 
   3.884159567132635*^9}, {3.884159640455422*^9, 3.884159641726512*^9}},
 CellLabel->
  "In[310]:=",ExpressionUUID->"91b7625b-e4f4-49e5-b6bf-77828f678d75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]F", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "\[Mu]", "]"}], "-", 
         RowBox[{"Log", "[", "T", "]"}], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "\[Pi]", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacVVTrFF"}], "-", 
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "-", "1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrFFTrFF"}], "-", 
    RowBox[{"\[CapitalPi]1", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "T", "]"}]}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "+", "3", "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupTheoryFacTrVVTrFF"}], "+", "  ", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacFFFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "-", " ", 
    RowBox[{"\[CapitalPi]2", " ", "GroupTheoryFacVVTrFF", " ", 
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415196507195*^9, 3.8841520706474457`*^9}, {
   3.884152110707662*^9, 3.884152111266741*^9}, {3.884152371739277*^9, 
   3.884152390799963*^9}, 3.884152438193534*^9, {3.884152665866901*^9, 
   3.88415267994258*^9}, {3.884152722212529*^9, 3.884152725560343*^9}, 
   3.884152767705307*^9, {3.88415950921109*^9, 3.884159548290618*^9}},
 CellLabel->
  "In[311]:=",ExpressionUUID->"7d50e610-4752-48ad-b952-f41b18ea4f34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]SF", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]1", 
     FractionBox[
      RowBox[{
       SuperscriptBox["T", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Mu]", "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[Pi]", " ", "T"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"5", " ", "EulerGamma"}], "-", "1", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"576", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "GroupFacTrSSTrFF"}], "+", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
     SuperscriptBox["T", "2"], " ", "\[CapitalPi]2", " ", "GroupTheoryYuk1"}],
     "+", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "2"], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "\[CapitalPi]2", " ", 
     "GroupTheoryYuk2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884152117437351*^9, 3.884152145464591*^9}, 
   3.8841524576328382`*^9, {3.884159512754457*^9, 3.8841595440652313`*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"da47b607-4d70-45a7-8ebd-fa44d3540c49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]TotLorentz", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
     "\[CapitalPi]V", "+", "\[CapitalPi]S", "+", "\[CapitalPi]F", "+", 
      "\[CapitalPi]SF"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884151688081574*^9, 3.884151692798443*^9}, {
   3.88415215313652*^9, 3.8841521650814857`*^9}, {3.884159575184338*^9, 
   3.8841595766799097`*^9}, 3.884951765257226*^9},
 CellLabel->
  "In[313]:=",ExpressionUUID->"4ee087fa-6d47-41dc-9d46-4a2bd18c3fd6"]
}, Closed]],

Cell[BoxData[
 RowBox[{"\[CapitalPi]TotLorentz", ";"}]], "Input",
 CellChangeTimes->{3.884159678688925*^9},
 CellLabel->
  "In[314]:=",ExpressionUUID->"556943d0-cf9d-4691-940e-649b3f31059a"],

Cell[CellGroupData[{

Cell["Longitudinal/Transverse self - energies", "Subsection",
 CellChangeTimes->{{3.884159680901588*^9, 3.884159692329012*^9}, 
   3.884952442081517*^9},ExpressionUUID->"afe06ab3-5e53-4969-90f4-\
d55422f8c240"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]00", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]TotLorentz", "/.", " ", 
     RowBox[{"\[CapitalPi]1", "->", 
      RowBox[{"1", "-", 
       RowBox[{"k0", " ", 
        RowBox[{"L", "[", "k", "]"}]}]}]}]}], "/.", " ", 
    RowBox[{"\[CapitalPi]2", "->", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{
       SuperscriptBox["k0", "2"], "/", 
       SuperscriptBox["K", "2"]}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88415969548825*^9, 3.8841597010309477`*^9}, {
  3.884159732007154*^9, 3.88415978029904*^9}, {3.8841598148933897`*^9, 
  3.8841598213458223`*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"98ff6d00-0ce1-44ed-b345-a63b1ba476e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]\[Mu]\[Mu]", "=", 
   RowBox[{
    RowBox[{"\[CapitalPi]TotLorentz", "/.", " ", 
     RowBox[{"\[CapitalPi]1", "->", 
      RowBox[{"-", "1"}]}]}], "/.", 
    RowBox[{"\[CapitalPi]2", "->", 
     RowBox[{"1", "+", " ", 
      RowBox[{"2", " ", "k0", " ", 
       RowBox[{"L", "[", "k", "]"}]}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884159783432831*^9, 3.884159806041473*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"7997a0ab-cfe3-43aa-9803-ebea68f13d91"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]L", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["K", "2"]}], "/", 
     SuperscriptBox["k", "2"]}], " ", "\[CapitalPi]00"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]T", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"3", "-", "1"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{"\[CapitalPi]\[Mu]\[Mu]", "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["K", "2"], "/", 
        SuperscriptBox["k", "2"]}], " ", "\[CapitalPi]00"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8841598240445423`*^9, 3.884159865759512*^9}, 
   3.8849518976565123`*^9},
 CellLabel->
  "In[265]:=",ExpressionUUID->"61ea2fb9-f07d-46d5-b6e9-17a14f0eb8ef"]
}, Closed]],

Cell[BoxData[{
 RowBox[{"\[CapitalPi]L", ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]T", ";"}]}], "Input",
 CellChangeTimes->{{3.884159870095138*^9, 3.8841598876116657`*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"9b011378-6454-4b2e-a554-df2e2bf8298f"]
}, Closed]]
},
Evaluator->"Kernel 3",
CellGrouping->Manual,
WindowSize->{1440, 779},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"53fbfd02-6a33-466f-9420-a374fb03c408"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 560, 12, 78, "Code",ExpressionUUID->"9c931ab3-746b-4041-bce8-f6b01a71acc8"],
Cell[CellGroupData[{
Cell[1143, 36, 308, 7, 137, "Code",ExpressionUUID->"205fa71d-0aa2-43e5-860d-11d0fd758aec"],
Cell[1454, 45, 10109, 191, 225, "Print",ExpressionUUID->"b923ac46-3ecc-4187-9644-69aab3c458ae"],
Cell[11566, 238, 84076, 1405, 215, "Print",ExpressionUUID->"2bd84c9a-a476-4361-a8ee-2dc5cc678e58"],
Cell[95645, 1645, 365, 7, 30, "Print",ExpressionUUID->"8fb2110e-1a46-43ca-8771-193430003b21"],
Cell[96013, 1654, 407, 7, 54, "Print",ExpressionUUID->"245ef606-cb22-4a33-b8d0-0f62b9097ea6"]
}, Open  ]],
Cell[96435, 1664, 1105, 32, 109, "Input",ExpressionUUID->"e3bf004c-3832-4c1e-a411-82537a14cffe"],
Cell[97543, 1698, 955, 22, 109, "Input",ExpressionUUID->"ab47cfb9-f371-4b67-862a-32949878e81b"],
Cell[98501, 1722, 617, 19, 59, "Input",ExpressionUUID->"3939b082-01fb-4613-a62b-c52f3f2580bd"],
Cell[CellGroupData[{
Cell[99143, 1745, 205, 4, 146, "Title",ExpressionUUID->"a93f6e42-a175-4c04-ac06-2b40cb2e0a4b"],
Cell[CellGroupData[{
Cell[99373, 1753, 173, 3, 101, "Section",ExpressionUUID->"9de7009c-361b-444e-a09c-09a56e6a22eb"],
Cell[99549, 1758, 960, 32, 212, "Code",ExpressionUUID->"589c1abd-956a-4be1-b0d6-b34f1f7eb18d"],
Cell[100512, 1792, 1756, 64, 241, "Code",ExpressionUUID->"8b35e83b-2ec7-476a-819d-1860d8f83752"],
Cell[102271, 1858, 309, 9, 95, "Code",ExpressionUUID->"e89f0228-0dc3-4954-8f30-5d7c718b174c"],
Cell[102583, 1869, 142, 2, 53, "Text",ExpressionUUID->"33d9547b-c265-44fe-8ac4-d24375da3806"],
Cell[102728, 1873, 521, 13, 95, "Code",ExpressionUUID->"1634c69e-218c-4914-8af1-65077158bb43"],
Cell[103252, 1888, 130, 0, 53, "Text",ExpressionUUID->"58177ead-d704-4d21-830c-4abdf90ffb64"],
Cell[103385, 1890, 614, 19, 125, "Code",ExpressionUUID->"3dfa2986-b969-483d-81a1-4a1883dfa73b"],
Cell[104002, 1911, 186, 5, 95, "Code",ExpressionUUID->"651c9716-22d2-4671-9b69-faa4f7007236"],
Cell[104191, 1918, 270, 8, 95, "Code",ExpressionUUID->"8fe0394f-4241-4188-b252-08f8beeb63c8"],
Cell[104464, 1928, 192, 5, 95, "Code",ExpressionUUID->"f552db19-17e7-4663-a310-5ddb31a0b352"],
Cell[104659, 1935, 201, 5, 95, "Code",ExpressionUUID->"8cdcddbb-b461-4c45-ad71-cc1fbba4c33c"],
Cell[104863, 1942, 204, 5, 95, "Code",ExpressionUUID->"d0568739-32a8-49b5-8d97-4d8d5f2175af"],
Cell[105070, 1949, 607, 19, 125, "Code",ExpressionUUID->"d263e0bc-9b98-4fbd-ae3a-798c8161ca44"],
Cell[105680, 1970, 309, 9, 95, "Code",ExpressionUUID->"4e035d72-bb8f-4195-a22c-885fa54390f4"],
Cell[105992, 1981, 428, 12, 95, "Code",ExpressionUUID->"53681b27-f41a-4044-bff8-46ee3a6a4634"]
}, Closed]],
Cell[106435, 1996, 612, 15, 55, "Input",ExpressionUUID->"38189f04-f1f5-463f-a759-c2fe0363e5d2"],
Cell[CellGroupData[{
Cell[107072, 2015, 163, 3, 81, "Subsection",ExpressionUUID->"cf136263-e3c0-47de-9eb6-cf1bde3ef0fd"],
Cell[CellGroupData[{
Cell[107260, 2022, 167, 6, 127, "Subtitle",ExpressionUUID->"d8b336e4-afc4-4254-8798-f306888dbfe5"],
Cell[107430, 2030, 2153, 68, 202, "Input",ExpressionUUID->"1a1573e1-9abe-498c-9a4b-fe7ed6979e53"]
}, Closed]],
Cell[109598, 2101, 5255, 162, 490, "Input",ExpressionUUID->"bc9c2ed6-3905-47ed-963f-5d8242a363c6"]
}, Closed]],
Cell[CellGroupData[{
Cell[114890, 2268, 187, 3, 55, "Subsection",ExpressionUUID->"31a8c327-d541-429c-86a8-2525c4fb0896"],
Cell[115080, 2273, 953, 29, 66, "Input",ExpressionUUID->"860625d5-1365-497f-9c3d-83f6f4011050"],
Cell[116036, 2304, 2647, 75, 278, "Input",ExpressionUUID->"a207b9db-f5f6-4155-b3ce-dade6bc67c41"],
Cell[118686, 2381, 2495, 67, 265, "Input",ExpressionUUID->"28ed1017-0316-4eaf-8fb6-e8b00cd18f6d"],
Cell[121184, 2450, 1206, 36, 131, "Input",ExpressionUUID->"9a80148e-bb83-47ee-baf6-5673817f5abe"],
Cell[122393, 2488, 382, 9, 63, "Input",ExpressionUUID->"dd1ff000-b1a2-4f87-b1a7-8bebc2b52b71"]
}, Open  ]],
Cell[122790, 2500, 284, 6, 63, "Input",ExpressionUUID->"c04ddba7-e6e2-47a0-ba6c-f13c23f409b4"],
Cell[CellGroupData[{
Cell[123099, 2510, 222, 4, 81, "Subsection",ExpressionUUID->"8eea5347-7d59-4c3f-9515-22d8630223d0"],
Cell[123324, 2516, 1092, 31, 66, "Input",ExpressionUUID->"dad3921a-a38d-41a8-b00f-77d338867b28"],
Cell[124419, 2549, 2888, 76, 313, "Input",ExpressionUUID->"a29f7d65-248c-4a61-ba7e-7d1d8e5c122a"],
Cell[127310, 2627, 2645, 67, 265, "Input",ExpressionUUID->"1e5f49de-d97f-4a01-afc9-14700c93476d"],
Cell[129958, 2696, 1323, 37, 131, "Input",ExpressionUUID->"3b5e9e74-72d7-4937-ac61-52adbf8ed28c"],
Cell[131284, 2735, 536, 12, 63, "Input",ExpressionUUID->"bd803df4-d0fc-4758-8ce6-35ae096b9df2"]
}, Closed]],
Cell[131835, 2750, 190, 4, 55, "Input",ExpressionUUID->"d9edb520-ca31-4cfa-a946-ae2f9081ee70"],
Cell[CellGroupData[{
Cell[132050, 2758, 236, 4, 81, "Subsection",ExpressionUUID->"5979500f-61a4-41b0-a3c5-36da2c8f128d"],
Cell[132289, 2764, 714, 19, 66, "Input",ExpressionUUID->"0c92477d-afa3-40c0-a7c1-695e2ba378a7"],
Cell[133006, 2785, 515, 13, 63, "Input",ExpressionUUID->"327e1779-2a63-4f53-a101-9d4144a4ef8d"],
Cell[133524, 2800, 802, 25, 100, "Input",ExpressionUUID->"bddbb7ce-79e6-4d76-971e-14306a8cd549"]
}, Open  ]],
Cell[134341, 2828, 266, 5, 95, "Input",ExpressionUUID->"2c1f27cf-4b08-4d77-b928-a102ee40918e"]
}, Closed]],
Cell[CellGroupData[{
Cell[134644, 2838, 285, 5, 105, "Title",ExpressionUUID->"80f58fa3-f7e1-46ca-b4c2-0487b90ee4c6"],
Cell[CellGroupData[{
Cell[134954, 2847, 79, 0, 101, "Section",ExpressionUUID->"e03cd4fe-96e6-4d8a-ad84-76cff7cb4397"],
Cell[135036, 2849, 892, 29, 212, "Code",ExpressionUUID->"2331c021-b38b-4e86-8851-668cae32673f"],
Cell[135931, 2880, 739, 25, 154, "Code",ExpressionUUID->"0e15d8d2-5978-4cd1-8898-8ae620f73c5d"],
Cell[136673, 2907, 127, 0, 53, "Text",ExpressionUUID->"a81f20a8-1aa3-460a-9abe-380bb04bf7ee"],
Cell[136803, 2909, 517, 13, 95, "Code",ExpressionUUID->"c7d36152-36a2-4ba6-a25b-2c65eb1fc6ed"],
Cell[137323, 2924, 612, 15, 63, "Input",ExpressionUUID->"f5750b76-8ac6-4c53-98e8-382086128762"]
}, Closed]],
Cell[CellGroupData[{
Cell[137972, 2944, 163, 3, 55, "Subsection",ExpressionUUID->"71075f26-a7f9-496e-9cd0-ee725b26bafd"],
Cell[CellGroupData[{
Cell[138160, 2951, 167, 6, 127, "Subtitle",ExpressionUUID->"d7ff9c74-09ba-4d74-8209-86d1acfd0092"],
Cell[138330, 2959, 2153, 68, 202, "Input",ExpressionUUID->"33852ec4-78e9-4aaa-8c32-a53aa65555ec"]
}, Open  ]],
Cell[140498, 3030, 5255, 162, 481, "Input",ExpressionUUID->"4ecb7eba-e687-444c-ada7-5e041f8b7be3"]
}, Closed]],
Cell[CellGroupData[{
Cell[145790, 3197, 187, 3, 55, "Subsection",ExpressionUUID->"8e0edce9-2ac9-4617-9688-020e80dd7cf2"],
Cell[145980, 3202, 953, 29, 49, "Input",ExpressionUUID->"cc0410e5-0ea1-47dd-ac1c-c7852eac25b1"],
Cell[146936, 3233, 2647, 75, 261, "Input",ExpressionUUID->"768d6b10-d979-4b2c-887d-29f38d13acf4"],
Cell[149586, 3310, 2495, 67, 248, "Input",ExpressionUUID->"7055ba23-232a-41a4-9679-32d226228884"],
Cell[152084, 3379, 1206, 36, 114, "Input",ExpressionUUID->"1c0b23d5-a503-4d1d-bba7-6d3a5593b2a6"],
Cell[153293, 3417, 382, 9, 46, "Input",ExpressionUUID->"475b0760-3d4f-4e2d-83bb-217711bcc9bd"]
}, Closed]],
Cell[153690, 3429, 220, 5, 55, "Input",ExpressionUUID->"86afb52d-8b5d-4cd3-9fc3-c7c9773351e4"],
Cell[153913, 3436, 205, 4, 63, "Input",ExpressionUUID->"28f16a03-f5cd-4222-ac6b-40a063f576b6"],
Cell[CellGroupData[{
Cell[154143, 3444, 222, 4, 81, "Subsection",ExpressionUUID->"933d4768-d7e2-4808-9851-849fa2e51f9c"],
Cell[154368, 3450, 1092, 31, 49, "Input",ExpressionUUID->"35ced604-83d5-4f8b-b43b-5be4eb138c0f"],
Cell[155463, 3483, 2888, 76, 296, "Input",ExpressionUUID->"df604895-1183-40fa-95a2-31eab8a9b8fc"],
Cell[158354, 3561, 2645, 67, 248, "Input",ExpressionUUID->"2cd02645-a128-49e7-8a4d-268015ee4396"],
Cell[161002, 3630, 1323, 37, 114, "Input",ExpressionUUID->"62e6ec5e-def7-43a3-ba09-a59394241626"],
Cell[162328, 3669, 536, 12, 46, "Input",ExpressionUUID->"717de515-4576-4227-b0ad-98eb689b5181"]
}, Closed]],
Cell[162879, 3684, 239, 5, 55, "Input",ExpressionUUID->"bc154297-3035-4260-9699-8d9c6aa29811"],
Cell[CellGroupData[{
Cell[163143, 3693, 210, 3, 81, "Subsection",ExpressionUUID->"40e8e861-41e0-433f-8a1d-d24a0b9e9d18"],
Cell[163356, 3698, 714, 19, 49, "Input",ExpressionUUID->"05c5cfa3-6fe6-439a-ac16-52ce7f491fb9"],
Cell[164073, 3719, 515, 13, 46, "Input",ExpressionUUID->"3477c8ea-7a52-4924-8593-2f0996bdd021"],
Cell[164591, 3734, 779, 25, 83, "Input",ExpressionUUID->"ed4a7f93-9ece-4dd7-8c85-f855e6959bb2"]
}, Closed]],
Cell[165385, 3762, 266, 5, 87, "Input",ExpressionUUID->"18324723-4c0e-4ab8-bc95-e08f1ec908e4"]
}, Closed]],
Cell[CellGroupData[{
Cell[165688, 3772, 257, 4, 105, "Title",ExpressionUUID->"e1f3983e-f6b5-4a7c-b8d4-de9a870c7ae1"],
Cell[CellGroupData[{
Cell[165970, 3780, 79, 0, 101, "Section",ExpressionUUID->"dbc66835-040f-49d2-9d68-82d947a9f08d"],
Cell[166052, 3782, 730, 23, 195, "Code",ExpressionUUID->"8cc958bc-73d6-4655-b4ae-aa5b56ec5136"],
Cell[166785, 3807, 555, 20, 137, "Code",ExpressionUUID->"bdb6fe7d-5044-44f7-8c99-b7b472b16cf2"],
Cell[167343, 3829, 127, 0, 53, "Text",ExpressionUUID->"519943d4-f0bb-4e1c-80e3-f1de96d29387"],
Cell[167473, 3831, 517, 13, 78, "Code",ExpressionUUID->"959fdae9-abf9-4152-a640-4a092035d139"],
Cell[167993, 3846, 612, 15, 46, "Input",ExpressionUUID->"a70aa6e4-cf9d-46a8-b00d-c0211c0a4531"]
}, Closed]],
Cell[CellGroupData[{
Cell[168642, 3866, 163, 3, 55, "Subsection",ExpressionUUID->"ecb6aaed-4bcb-450b-82db-d571979f54ba"],
Cell[CellGroupData[{
Cell[168830, 3873, 167, 6, 127, "Subtitle",ExpressionUUID->"1d53e75f-6d36-4a81-8705-8e3937b81465"],
Cell[169000, 3881, 2153, 68, 202, "Input",ExpressionUUID->"6cef1422-b695-4643-845a-ee2a78898d4e"]
}, Closed]],
Cell[171168, 3952, 5255, 162, 490, "Input",ExpressionUUID->"b7254ee0-713e-4d39-a7ca-ca18708b4b44"]
}, Closed]],
Cell[CellGroupData[{
Cell[176460, 4119, 187, 3, 55, "Subsection",ExpressionUUID->"b2ddfdee-2ff1-448e-a8f0-03f7fc5afab7"],
Cell[176650, 4124, 953, 29, 49, "Input",ExpressionUUID->"0e1fcd39-c0cc-48f2-9b87-8ba087673055"],
Cell[177606, 4155, 2647, 75, 261, "Input",ExpressionUUID->"02bd3c3a-882c-435e-a5d3-9e73e206c0f6"],
Cell[180256, 4232, 2495, 67, 248, "Input",ExpressionUUID->"961afb2b-63ef-48ad-af80-4056bd93a28b"],
Cell[182754, 4301, 1206, 36, 114, "Input",ExpressionUUID->"bf6e909b-994c-489c-afa8-c44422fc3840"],
Cell[183963, 4339, 382, 9, 46, "Input",ExpressionUUID->"218a5b04-0e6f-42d4-9a3e-4f1f54a5f71b"]
}, Closed]],
Cell[184360, 4351, 183, 4, 55, "Input",ExpressionUUID->"51fec8f6-34f8-434f-b74b-f20975aa72f5"],
Cell[CellGroupData[{
Cell[184568, 4359, 222, 4, 81, "Subsection",ExpressionUUID->"5a8e7cf5-5e93-4f88-bca7-f87a427c01a0"],
Cell[184793, 4365, 1092, 31, 49, "Input",ExpressionUUID->"48ca5cca-9005-457a-88cf-ca644f36e45a"],
Cell[185888, 4398, 2888, 76, 296, "Input",ExpressionUUID->"e09d4d66-1757-44f7-8630-f1a0b611af0a"],
Cell[188779, 4476, 2645, 67, 248, "Input",ExpressionUUID->"fa2ecd33-cb2a-4fb3-90c7-f7d476ebee7b"],
Cell[191427, 4545, 1323, 37, 114, "Input",ExpressionUUID->"3fb1cef6-6382-4904-962f-e0ae3d9b9b06"],
Cell[192753, 4584, 514, 12, 46, "Input",ExpressionUUID->"36a344e4-08c0-4cf1-99df-5e887b507ccb"]
}, Closed]],
Cell[193282, 4599, 195, 3, 55, "Input",ExpressionUUID->"9a9e3c3e-e6e2-49ae-ba7c-2fc490400904"],
Cell[CellGroupData[{
Cell[193502, 4606, 210, 3, 81, "Subsection",ExpressionUUID->"e08f6955-3e4e-4ce8-b1c2-ba3ad135ee28"],
Cell[193715, 4611, 714, 19, 66, "Input",ExpressionUUID->"678c6cf8-79c7-4d86-a432-ffd1422ff35c"],
Cell[194432, 4632, 515, 13, 63, "Input",ExpressionUUID->"4d173c08-6058-455e-a47b-6e65dc97c132"],
Cell[194950, 4647, 779, 25, 100, "Input",ExpressionUUID->"19f24c18-d758-4f0c-be9f-767941f7008b"]
}, Closed]],
Cell[195744, 4675, 314, 6, 87, "Input",ExpressionUUID->"6018d6a6-5961-463a-896a-80a8cf2c3e6e"]
}, Closed]],
Cell[CellGroupData[{
Cell[196095, 4686, 328, 5, 105, "Title",ExpressionUUID->"cb5fb210-5bc9-4645-8d5e-3fbc0a05a11f"],
Cell[CellGroupData[{
Cell[196448, 4695, 79, 0, 101, "Section",ExpressionUUID->"b056f288-6116-4b06-9ac9-7fed49443940"],
Cell[196530, 4697, 756, 22, 195, "Code",ExpressionUUID->"e2e085cf-47d6-43f4-885c-03d20e09b0f2"],
Cell[197289, 4721, 245, 6, 78, "Code",ExpressionUUID->"a7af390b-2c99-4dc1-9a91-60e98a9ca890"],
Cell[197537, 4729, 127, 0, 53, "Text",ExpressionUUID->"32af6d6e-8997-44ea-bf03-c3e134fc3f8f"],
Cell[197667, 4731, 517, 13, 78, "Code",ExpressionUUID->"139daee8-8809-41be-86f6-55bda5d4516d"],
Cell[198187, 4746, 612, 15, 46, "Input",ExpressionUUID->"796aeb1b-7c63-4b0d-83db-fcfdc5c0a573"]
}, Closed]],
Cell[CellGroupData[{
Cell[198836, 4766, 163, 3, 55, "Subsection",ExpressionUUID->"487da6d5-f35f-46c5-9b0d-ad673200120e"],
Cell[CellGroupData[{
Cell[199024, 4773, 167, 6, 127, "Subtitle",ExpressionUUID->"6449532f-362c-4556-be56-9f25d636479c"],
Cell[199194, 4781, 2153, 68, 202, "Input",ExpressionUUID->"ad617e27-7a06-45b7-8fde-c819d440f685"]
}, Closed]],
Cell[201362, 4852, 5255, 162, 490, "Input",ExpressionUUID->"77c09f5b-17ac-4d71-91bd-0038cc1c39aa"]
}, Closed]],
Cell[CellGroupData[{
Cell[206654, 5019, 187, 3, 55, "Subsection",ExpressionUUID->"fc3a30b3-33b2-40f7-ad12-0f771c1c8ceb"],
Cell[206844, 5024, 953, 29, 49, "Input",ExpressionUUID->"93b83e75-e7c2-40a5-baa6-9b380e2549d8"],
Cell[207800, 5055, 2647, 75, 261, "Input",ExpressionUUID->"48042fdf-d65e-4448-b049-6bd1a2778761"],
Cell[210450, 5132, 2495, 67, 248, "Input",ExpressionUUID->"522205a9-f29b-46b3-a82b-3a34940bc035"],
Cell[212948, 5201, 1206, 36, 114, "Input",ExpressionUUID->"1225f46f-a532-4111-be1a-064dd491bd31"],
Cell[214157, 5239, 382, 9, 46, "Input",ExpressionUUID->"95a8bb00-8591-4770-85ad-2d27ec27fd43"]
}, Closed]],
Cell[214554, 5251, 207, 4, 38, "Input",ExpressionUUID->"3f68a129-14ce-411b-8282-d63514f32e8f"],
Cell[CellGroupData[{
Cell[214786, 5259, 222, 4, 81, "Subsection",ExpressionUUID->"6665d9ba-8f21-448b-b544-a009d59c647d"],
Cell[215011, 5265, 1088, 30, 49, "Input",ExpressionUUID->"0ea19d18-f9fb-4442-93f9-214bef13651d"],
Cell[216102, 5297, 2884, 75, 296, "Input",ExpressionUUID->"577e6e0f-c813-457b-8ae6-d7b06aa67c99"],
Cell[218989, 5374, 2641, 66, 248, "Input",ExpressionUUID->"060bbac3-0f33-45a7-86be-66fa912e6076"],
Cell[221633, 5442, 1319, 36, 114, "Input",ExpressionUUID->"f216b203-517e-4751-b6d5-48b44ac3b16e"],
Cell[222955, 5480, 492, 12, 46, "Input",ExpressionUUID->"ee66d958-b7ae-4ca6-b4bc-55b30319ff3f"]
}, Closed]],
Cell[223462, 5495, 167, 4, 38, "Input",ExpressionUUID->"9943a605-ccb2-45fe-a1c1-143d0622184f"],
Cell[CellGroupData[{
Cell[223654, 5503, 210, 3, 81, "Subsection",ExpressionUUID->"da422ac9-169f-47d8-abda-cf2ed301c5d4"],
Cell[223867, 5508, 710, 18, 49, "Input",ExpressionUUID->"4e8beca2-472a-48c7-90a7-75716618348f"],
Cell[224580, 5528, 511, 12, 46, "Input",ExpressionUUID->"dbe7c059-ab43-4fcc-9236-52534700c2e9"],
Cell[225094, 5542, 753, 24, 83, "Input",ExpressionUUID->"ec6a0e00-584c-428d-91ab-39b20e01a1ca"]
}, Closed]],
Cell[225862, 5569, 243, 5, 70, "Input",ExpressionUUID->"68530c95-a048-483b-8486-cb097a6af12f"]
}, Closed]],
Cell[CellGroupData[{
Cell[226142, 5579, 225, 4, 105, "Title",ExpressionUUID->"96be9059-1902-4620-900a-f4dcda16e0fd"],
Cell[CellGroupData[{
Cell[226392, 5587, 173, 3, 101, "Section",ExpressionUUID->"9e7214d9-a5f1-457c-bd93-52f4ee4fbae9"],
Cell[226568, 5592, 1271, 39, 241, "Code",ExpressionUUID->"52e19f58-aca7-42b3-8754-04d102528b74"],
Cell[227842, 5633, 484, 13, 95, "Code",ExpressionUUID->"36f3c275-a746-4037-b8a4-00e0af1e4733"],
Cell[228329, 5648, 500, 14, 125, "Code",ExpressionUUID->"7398f5f4-21f5-4e39-a965-e5c65458a095"],
Cell[228832, 5664, 142, 2, 53, "Text",ExpressionUUID->"437045d2-1287-4cf6-b70f-5cdce438263e"],
Cell[228977, 5668, 521, 13, 95, "Code",ExpressionUUID->"69d4a655-3203-4abb-9022-2d699410faab"]
}, Closed]],
Cell[229513, 5684, 612, 15, 55, "Input",ExpressionUUID->"98521165-559b-421f-8e8f-72fac3fba0fc"],
Cell[CellGroupData[{
Cell[230150, 5703, 163, 3, 81, "Subsection",ExpressionUUID->"ca8a11dc-c5a1-4c32-962c-8894e5679edd"],
Cell[CellGroupData[{
Cell[230338, 5710, 167, 6, 127, "Subtitle",ExpressionUUID->"aafaea8d-e407-4980-b54e-1b36803d62b4"],
Cell[230508, 5718, 2153, 68, 202, "Input",ExpressionUUID->"e8a3e1b8-cb25-4565-bb1c-7b69720e4cdd"]
}, Closed]],
Cell[232676, 5789, 5255, 162, 490, "Input",ExpressionUUID->"49c2d3f5-f3a8-42a9-9a87-ceb98f84d230"]
}, Closed]],
Cell[CellGroupData[{
Cell[237968, 5956, 187, 3, 55, "Subsection",ExpressionUUID->"088a8664-ba34-4792-9f26-6f7401bf224f"],
Cell[238158, 5961, 953, 29, 49, "Input",ExpressionUUID->"462e5091-6973-4882-887f-2180fbe82a62"],
Cell[239114, 5992, 2647, 75, 261, "Input",ExpressionUUID->"d98d8c41-69af-4f0f-8525-62869652645c"],
Cell[241764, 6069, 2495, 67, 248, "Input",ExpressionUUID->"bc5e68cd-be42-48e4-95e8-63dc619ebf2b"],
Cell[244262, 6138, 1206, 36, 114, "Input",ExpressionUUID->"5544c039-2778-4935-9c23-76e495b66d6a"],
Cell[245471, 6176, 382, 9, 46, "Input",ExpressionUUID->"0624959d-a7a6-41b5-b642-79b1179c9151"]
}, Closed]],
Cell[245868, 6188, 239, 5, 55, "Input",ExpressionUUID->"ea099414-3f1b-4c56-93c1-c002609587da"],
Cell[CellGroupData[{
Cell[246132, 6197, 222, 4, 81, "Subsection",ExpressionUUID->"7919fbe9-ae30-443d-86f9-fb51c2439e3b"],
Cell[246357, 6203, 1092, 31, 49, "Input",ExpressionUUID->"6964d5bd-ea97-4914-96dd-98e57a65cd61"],
Cell[247452, 6236, 2888, 76, 296, "Input",ExpressionUUID->"91b7625b-e4f4-49e5-b6bf-77828f678d75"],
Cell[250343, 6314, 2645, 67, 248, "Input",ExpressionUUID->"7d50e610-4752-48ad-b952-f41b18ea4f34"],
Cell[252991, 6383, 1323, 37, 114, "Input",ExpressionUUID->"da47b607-4d70-45a7-8ebd-fa44d3540c49"],
Cell[254317, 6422, 514, 12, 46, "Input",ExpressionUUID->"4ee087fa-6d47-41dc-9d46-4a2bd18c3fd6"]
}, Closed]],
Cell[254846, 6437, 190, 4, 55, "Input",ExpressionUUID->"556943d0-cf9d-4691-940e-649b3f31059a"],
Cell[CellGroupData[{
Cell[255061, 6445, 210, 3, 81, "Subsection",ExpressionUUID->"afe06ab3-5e53-4969-90f4-d55422f8c240"],
Cell[255274, 6450, 714, 19, 49, "Input",ExpressionUUID->"98ff6d00-0ce1-44ed-b345-a63b1ba476e8"],
Cell[255991, 6471, 515, 13, 46, "Input",ExpressionUUID->"7997a0ab-cfe3-43aa-9803-ebea68f13d91"],
Cell[256509, 6486, 781, 25, 83, "Input",ExpressionUUID->"61ea2fb9-f07d-46d5-b6e9-17a14f0eb8ef"]
}, Closed]],
Cell[257305, 6514, 266, 5, 87, "Input",ExpressionUUID->"9b011378-6454-4b2e-a554-df2e2bf8298f"]
}, Closed]]
}
]
*)


